Covert Quantum Communication Over Optical Channels

We explore covert communication of qubits over the lossy thermal-noise bosonic channel, which is a quantum-mechanical model of many practical channels, including optical. Covert communication ensures that an adversary is unable to detect the presence of transmissions, which are concealed in channel noise. We show a \emph{square root law} (SRL) for quantum covert communication similar to that for classical: $\propto\sqrt{n}$ qubits can be transmitted covertly and reliably over $n$ uses of an optical channel. Our achievability proof uses photonic dual-rail qubit encoding, which has been proposed for long-range repeater-based quantum communication and entanglement distribution. Our converse employs prior covert signal power limit results and adapts well-known methods to upper bound quantum capacity of optical channels. Finally, we believe that the gap between our lower and upper bounds for the number of reliable covert qubits can be mitigated by improving the quantum error correction codes and quantum channel capacity bounds.

==> figures/bounds-ea-BB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    381884,       7636]
NotebookOptionsPosition[    375928,       7525]
NotebookOutlinePosition[    376329,       7541]
CellTagsIndexPosition[    376286,       7538]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{3.9215331627721243`*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"9a5951e0-cb4f-4f37-8bb5-9b7822e0b049"],

Cell[CellGroupData[{

Cell["\<\
Calculate our bounds, p is the p for the depolarizing portion of the \
reliability (r is the reliability factor, for such small nb, it is \
effectively 1). q is the q we defined.  \
\>", "Subsection",
 CellChangeTimes->{{3.920237551989296*^9, 
  3.920237619039576*^9}},ExpressionUUID->"8bef4e6a-dec4-4fa2-84ed-\
24e42e23e07d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "x"}], "*", 
    RowBox[{"Log2", "[", "x", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"eta_", ",", "nb_"}], "]"}], ":=", 
   RowBox[{"2", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "eta"}], ")"}], "2"], "nb", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "nb"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"eta", "+", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "eta"}], ")"}], "2"], "nb", 
        RowBox[{"(", 
         RowBox[{"1", "+", "nb"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"eta_", ",", "nb_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"h", "[", 
     RowBox[{"1", "-", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"eta", ",", "nb"}], "]"}], "/", "4"}]}]}], "]"}], "-", 
    RowBox[{"3", "*", 
     RowBox[{"h", "[", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"eta", ",", "nb"}], "]"}], "/", "4"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"eta_", ",", "nb_", ",", "delta_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"delta", "/", 
     RowBox[{"Sqrt", "[", "n", "]"}]}], "*", "2", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "eta", " ", "nb", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"eta", " ", "nb"}]}], ")"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{"1", "-", "eta"}], ")"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920228631374489*^9, 3.92022866463946*^9}, {
   3.9202287006068377`*^9, 3.920228730800564*^9}, {3.920229285407166*^9, 
   3.920229368712469*^9}, {3.920229463202902*^9, 3.920229582386718*^9}, {
   3.920229896899258*^9, 3.920229899731159*^9}, {3.920230036286585*^9, 
   3.9202300927644467`*^9}, {3.920230133538496*^9, 3.9202301486069818`*^9}, {
   3.920237125234803*^9, 3.9202372077627287`*^9}, {3.920237891415398*^9, 
   3.920237902808778*^9}, {3.9202381059795303`*^9, 3.9202381064748363`*^9}, {
   3.920245536758913*^9, 3.920245626229128*^9}, {3.920246535915382*^9, 
   3.920246551835021*^9}, 3.9202466958798423`*^9, 3.920246912463286*^9, 
   3.920310705337199*^9, 3.920312058286305*^9, 3.922319372615963*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"5fd473ff-b48b-4aa1-a749-3ad451c3277b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now calculate the upper bound based on eq 5.6 in the Sharma et al paper. \
Note ",
 Cell[BoxData[
  FormBox["etaprime", TraditionalForm]],ExpressionUUID->
  "d49753aa-8e36-4e50-8461-3f35834e9f24"],
 " is effectively equal to eta for small nb"
}], "Subsection",
 CellChangeTimes->{{3.920237121633855*^9, 3.920237123161738*^9}, {
  3.920237631623372*^9, 
  3.920237689982376*^9}},ExpressionUUID->"1889262a-71f5-4b1a-8df6-\
994a532d25ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gfunc", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "+", "1"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "1"}], "]"}]}], "-", 
    RowBox[{"x", " ", 
     RowBox[{"Log", "[", "x", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"etaprime", "[", 
    RowBox[{"eta_", ",", "nb_"}], "]"}], ":=", 
   RowBox[{"eta", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "eta"}], ")"}], "nb"}], "+", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nsbound", "[", 
    RowBox[{"eta_", ",", "nb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", " ", "eta", " ", "nb", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"eta", " ", "nb"}]}], ")"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eta"}], ")"}], 
      RowBox[{"Sqrt", "[", "n", "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qu1", "[", 
    RowBox[{"eta_", ",", "nb_", ",", "ns_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"gfunc", "[", 
     RowBox[{
      RowBox[{"etaprime", "[", 
       RowBox[{"eta", ",", "nb"}], "]"}], " ", "ns"}], "]"}], "-", 
    RowBox[{"gfunc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"etaprime", "[", 
         RowBox[{"eta", ",", "nb"}], "]"}]}], ")"}], " ", "ns"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.920237701449267*^9, 3.920237736589129*^9}, 
   3.9202377866317587`*^9, {3.920238072276493*^9, 3.920238095065735*^9}, 
   3.920383055178135*^9, {3.920483527586587*^9, 3.920483528293751*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2a861ddf-3e1f-4f29-8071-b6d431e19b20"],

Cell[CellGroupData[{

Cell["\<\
Now we Taylor expand, taking the first term which scales with Sqrt[n] and \
replace it with the bound from Micheal\[CloseCurlyQuote]s paper (Theorem 1)\
\>", "Subsubsection",
 CellChangeTimes->{{3.920237743537088*^9, 
  3.920237830270884*^9}},ExpressionUUID->"ddb2f9ae-aea6-4495-9a65-\
0f5a07ce90f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qu1Taylor", "[", 
    RowBox[{"eta_", ",", "nb_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"qu1", "[", 
        RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"ns", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
       RowBox[{"nsbound", "[", 
        RowBox[{"eta", ",", "nb"}], "]"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92023776875748*^9, 3.920237801370075*^9}, {
   3.920238128777389*^9, 3.920238156512947*^9}, {3.920383063872489*^9, 
   3.920383073437064*^9}, 3.920391372221981*^9, {3.9203921879022837`*^9, 
   3.920392188921836*^9}, 3.9203922637917843`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"1ccf2c61-a9b1-4eb3-b6dd-383b4239b9bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"qu1", "[", 
       RowBox[{"eta1", ",", "nb1", ",", "ns"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<=", "eta1", "<=", "1"}], ",", 
      RowBox[{"nb1", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9203914061922483`*^9, 3.9203914423427362`*^9}, {
  3.920391853730761*^9, 3.9203918575138187`*^9}, {3.920392115209838*^9, 
  3.920392170431889*^9}, {3.9203922299523373`*^9, 3.920392231058461*^9}, {
  3.920392303603126*^9, 3.920392304823256*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"677e1130-26b4-4173-bc63-39d225fd8965"],

Cell[BoxData[
 RowBox[{"ns", " ", 
  RowBox[{"(", 
   RowBox[{"0.4566275517776298`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6000003199999999`", " ", 
     RowBox[{"Log", "[", "ns", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.920392171024302*^9, 3.920392213725768*^9, 3.920392305581037*^9, {
   3.921885744960129*^9, 3.9218857698654003`*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"a570b087-7631-4710-b839-96d2afcb83e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"qu1", "[", 
    RowBox[{"eta11", ",", "nb11", ",", "ns"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920392232511142*^9, 3.9203922334076366`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"444ba28e-b7ed-442e-9adc-35760d7df743"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"0.6000003199999999`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.7610455137384424`"}], "+", 
       RowBox[{"1.`", " ", 
        RowBox[{"Log", "[", "ns", "]"}]}]}], ")"}], " ", "ns"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "ns", "]"}], "2"],
    SeriesData[$CellContext`ns, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`ns, 
   0, {(-0.6000003199999999) (-0.7610455137384424 + 1. Log[$CellContext`ns])},
    1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9203922228197107`*^9, 3.9203922337745733`*^9}, 
   3.9218857748420362`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"fb0cc7b3-d87e-43bc-ab0c-fc73be3f1254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"n", "*", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"qu1", "[", 
       RowBox[{"eta1", ",", "nb1", ",", "ns"}], "]"}], "/.", 
      RowBox[{"ns", "->", 
       RowBox[{"(", 
        RowBox[{"nsbound", "[", 
         RowBox[{"eta1", ",", "nb1"}], "]"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920391872524467*^9, 3.920391874566165*^9}, {
  3.920391915049603*^9, 3.9203920717921753`*^9}, {3.920483544145803*^9, 
  3.920483553357773*^9}, {3.9218858479362926`*^9, 3.921885848269449*^9}, {
  3.92188609712971*^9, 3.9218861202823753`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"b6cb93ed-9755-4f7b-b5d3-4be6f0886226"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"-", "1.`"}], "+", "eta1"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"1.131371076172646`", " ", 
     SqrtBox["n"], " ", 
     SqrtBox[
      RowBox[{"eta1", " ", "nb1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1.131371076172646`", " ", 
         SqrtBox[
          RowBox[{"eta1", " ", "nb1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1.`"}], "+", "eta1"}], ")"}], " ", 
         SqrtBox["n"]}]]}], "]"}]}], "-", 
    RowBox[{"0.2828424862004491`", " ", 
     SqrtBox["n"], " ", 
     SqrtBox[
      RowBox[{"eta1", " ", "nb1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"0.2828424862004491`", " ", 
         SqrtBox[
          RowBox[{"eta1", " ", "nb1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1.`"}], "+", "eta1"}], ")"}], " ", 
         SqrtBox["n"]}]]}], "]"}]}], "-", 
    RowBox[{"1.131371076172646`", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8838832997065244`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.8838832997065244`", " ", "eta1"}]}], ")"}], " ", "n"}], 
       "+", 
       RowBox[{"1.`", " ", 
        SqrtBox["n"], " ", 
        SqrtBox[
         RowBox[{"eta1", " ", "nb1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"1.131371076172646`", " ", 
         SqrtBox[
          RowBox[{"eta1", " ", "nb1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1.`"}], "+", "eta1"}], ")"}], " ", 
         SqrtBox["n"]}]]}], "]"}]}], "+", 
    RowBox[{"1.131371076172646`", " ", 
     SqrtBox["n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.8838832997065244`", "\[VeryThinSpace]", "-", 
          RowBox[{"0.8838832997065244`", " ", "eta1"}]}], ")"}], " ", 
        SqrtBox["n"]}], "+", 
       RowBox[{"0.24999975000005006`", " ", 
        SqrtBox[
         RowBox[{"eta1", " ", "nb1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"0.2828424862004491`", " ", 
         SqrtBox[
          RowBox[{"eta1", " ", "nb1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"eta1", " ", "nb1"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1.`"}], "+", "eta1"}], ")"}], " ", 
         SqrtBox["n"]}]]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.92039187505449*^9, {3.920391918454789*^9, 3.920391962124333*^9}, {
   3.92039200329568*^9, 3.920392035309577*^9}, 3.920392072448091*^9, {
   3.9204835378302183`*^9, 3.920483554117477*^9}, 3.921885780373707*^9, 
   3.9218858491547613`*^9, {3.9218860990881*^9, 3.9218861214037724`*^9}},
 CellLabel->
  "Out[230]=",ExpressionUUID->"b5299120-e6f2-4a2c-ae6b-f2e548586e93"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plot the results. For the lower bound, we plot n*q*r, \
for the upper bound we plot n*qu1", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.920237838762862*^9, 
  3.920237871346044*^9}},ExpressionUUID->"ec7eca6a-9994-401f-a468-\
46281a68a6fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eta", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nb", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "*", 
         RowBox[{"q", "[", 
          RowBox[{"eta", ",", "nb", ",", 
           RowBox[{"Sqrt", "[", "delta", "]"}], ",", "n"}], "]"}], "*", 
         RowBox[{"r", "[", 
          RowBox[{"eta", ",", "nb"}], "]"}]}], ")"}], ",", 
       RowBox[{"n", "*", 
        RowBox[{"qu1", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "8"]}]}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<Lower Bound\>\"", ",", "\"\<Upper Bound\>\""}], "}"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.25", ",", "0.8"}], "}"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"FontSize", "->", "16"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<T (seconds)\>\"", ",", "\"\<Total number of covert qubits\>\""}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Automatic"}], "]"}], 
      ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", "Dashed"}], "]"}]}], 
     "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.920229967029527*^9, 3.920229987043165*^9}, {
   3.920230023662847*^9, 3.920230028612113*^9}, {3.920230159272169*^9, 
   3.9202302876808376`*^9}, {3.920235544810508*^9, 3.920235574006702*^9}, {
   3.920236797723465*^9, 3.920236802317294*^9}, {3.920236835843026*^9, 
   3.920236847655884*^9}, 3.9202369219276876`*^9, {3.92023698000232*^9, 
   3.920236996445554*^9}, {3.920237037148767*^9, 3.9202371176056437`*^9}, {
   3.9202371888013687`*^9, 3.920237273058627*^9}, {3.920237326659448*^9, 
   3.920237331400579*^9}, {3.920237377047298*^9, 3.920237389525309*^9}, {
   3.920237934658152*^9, 3.92023793491529*^9}, 3.920238023682517*^9, {
   3.920238057904737*^9, 3.920238059635148*^9}, {3.9202381749227943`*^9, 
   3.920238238445303*^9}, {3.920238273260782*^9, 3.920238273578431*^9}, {
   3.920239128994076*^9, 3.920239133066755*^9}, {3.9202456408834343`*^9, 
   3.920245641935101*^9}, {3.920310131557953*^9, 3.92031015450533*^9}, 
   3.920310208147543*^9, {3.920310398617229*^9, 3.920310442111371*^9}, {
   3.9203106203448253`*^9, 3.920310694408177*^9}, {3.920310909667989*^9, 
   3.920310951627168*^9}, {3.920312028473404*^9, 3.920312038940363*^9}, {
   3.9203435028040733`*^9, 3.9203435042154922`*^9}, {3.920382956258461*^9, 
   3.92038298508037*^9}, {3.9203830340955772`*^9, 3.920383037146793*^9}, 
   3.9203830779829283`*^9, {3.920392501784527*^9, 3.920392514585096*^9}, {
   3.921887542614087*^9, 3.92188776602347*^9}, {3.921888051805633*^9, 
   3.92188807996169*^9}, {3.921888232769178*^9, 3.921888332801752*^9}, {
   3.921888372316451*^9, 3.9218883868899317`*^9}, {3.921888480235219*^9, 
   3.9218885210679817`*^9}, {3.921888558570527*^9, 3.921888567327408*^9}, {
   3.921888597930797*^9, 3.921888616680086*^9}, {3.921888678694479*^9, 
   3.921888755293227*^9}, {3.922324115352511*^9, 3.922324144398451*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"63872ff3-2ac5-4bcb-9168-6bf20b36e5c3"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.01], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVknk01IsDxUcLozjIztQbS2V6Zc8WvpcvUbIvfVVUlgwZIZ5RKlrEy1II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         "]]},
       Annotation[#, "Charting`Private`Tag$17005#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.01], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlGk41YkChxlyzDxca7ZLjCwxBoczMsL/l+1QiGPpjyk7x3aONUtCSBpM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         "]]},
       Annotation[#, "Charting`Private`Tag$17005#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Lower Bound\"", "\"Upper Bound\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.09]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.09], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.09], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0], FontSize -> 16, FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.01`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", 
                 RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.25, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Total number of covert qubits\"", TraditionalForm], None}, {
      FormBox["\"T (seconds)\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{524.5546875, Automatic},
   LabelStyle->{
     GrayLevel[0], FontSize -> 16},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 100}, {0., 249.49419621892412`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.01]], 
          Line[CompressedData["
1:eJwVknk01IsDxUcLozjIztQbS2V6Zc8WvpcvUbIvfVVUlgwZIZ5RKlrEy1II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           "]]}, "Charting`Private`Tag$17005#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[0.01], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVlGk41YkChxlyzDxca7ZLjCwxBoczMsL/l+1QiGPpjyk7x3aONUtCSBpM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           "]]}, 
         "Charting`Private`Tag$17005#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Total number of covert qubits", None}, {
        "T (seconds)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {
        GrayLevel[0], FontSize -> 16}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 100}, {0., 249.49419621892412`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.01]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.01], 
         Dashing[{Small, Small}]]}, {"Lower Bound", "Upper Bound"}, 
       LegendMarkers -> None, LabelStyle -> {
         GrayLevel[0], FontSize -> 16}, LegendLayout -> "Column"]], {0.25, 
     0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.920230115984414*^9, 3.920230186912984*^9, {3.920230240471669*^9, 
   3.920230288356593*^9}, 3.920234311488209*^9, {3.920235545966978*^9, 
   3.920235574572818*^9}, 3.920236848595496*^9, 3.920237068734679*^9, {
   3.920237219502407*^9, 3.920237287556499*^9}, 3.920237342026772*^9, {
   3.920237383865167*^9, 3.920237389973016*^9}, {3.920237928686127*^9, 
   3.920237935421721*^9}, 3.920238028441427*^9, 3.920238060919388*^9, {
   3.920238180047536*^9, 3.920238238786362*^9}, 3.920238285993656*^9, 
   3.920239134024301*^9, {3.920245638194538*^9, 3.920245642325831*^9}, 
   3.920310128923539*^9, 3.920310161712201*^9, 3.920310208450395*^9, 
   3.920310352026403*^9, {3.920310424119294*^9, 3.920310442559348*^9}, {
   3.920310620732933*^9, 3.920310694707279*^9}, {3.9203109104176817`*^9, 
   3.9203109529322577`*^9}, {3.920312032228938*^9, 3.920312066492896*^9}, 
   3.920343198686865*^9, 3.9203435063443127`*^9, 3.92038298694459*^9, 
   3.920383078378641*^9, 3.920391618433834*^9, {3.920392502630313*^9, 
   3.9203925150231657`*^9}, 3.921533175932013*^9, {3.921887545552001*^9, 
   3.921887557684437*^9}, {3.921887601395117*^9, 3.9218876963631573`*^9}, {
   3.921888068568019*^9, 3.921888083832089*^9}, 3.921888244503234*^9, {
   3.92188830040974*^9, 3.9218883336223307`*^9}, 3.921888374763894*^9, {
   3.9218884935657263`*^9, 3.921888521370201*^9}, 3.921888568095499*^9, {
   3.921888601525318*^9, 3.92188861720437*^9}, {3.921888680881977*^9, 
   3.9218886891748133`*^9}, {3.921888732008966*^9, 3.92188875565242*^9}, 
   3.922319376896618*^9, {3.922324119039648*^9, 3.922324144782757*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"96aa9a46-f4e8-4612-9c86-73e770ab52f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", "x", "]"}], ",", 
      RowBox[{"Cos", "[", "x", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\"\<Sin[x]\>\"", ",", "\"\<Cos[x]\>\""}], "}"}], ",", 
         RowBox[{"LegendFunction", "->", "\"\<Frame\>\""}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0.2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
     "This", " ", "places", " ", "the", " ", "legend", " ", "inside", " ", 
      "the", " ", "plot", " ", "frame", " ", "at", " ", "the", " ", 
      "coordinates", " ", 
      RowBox[{"(", 
       RowBox[{"0.8", ",", "0.2"}], ")"}]}], "*)"}], 
    RowBox[{"PlotLabel", "->", "\"\<Sine and Cosine Functions\>\""}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"(*", 
     RowBox[{
     "Use", " ", "a", " ", "frame", " ", "around", " ", "the", " ", "plot"}], 
     "*)"}], 
    RowBox[{"Axes", "->", "False"}]}], "  ", 
   RowBox[{"(*", 
    RowBox[{"Disable", " ", "the", " ", "axes", " ", "for", " ", "clarity"}], 
    "*)"}], "]"}], "\n"}]], "Input",
 CellChangeTimes->{{3.921888423051188*^9, 3.921888423057599*^9}, 
   3.921888469418447*^9},
 CellLabel->
  "In[385]:=",ExpressionUUID->"75d27f4e-3018-43ce-9ca1-d94cbcdf7255"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwlmXk4lN/7x61ZUmaeISRF+0pKaaH7VEKRUqJFSFpIEhGSSiUk2SvZUpb4
RHZJTpSikKiEopAsM/NYx8xk+Z3v9fvrXK/rmvMs7/f7vu/zXKNhf27fCTER
EZFsURGR/63iWLauc921Lbyy/18X9ZZtnhtpC/cKmobnkFX4XMuhOeIcnI/O
N/hC1j8Kp/mFEVfg6tNyn2SythjeqEiJuAtq15Jq9pP1q23EkviIRFi/Y4bF
gfBE2Oes0nI/IhvWYeEr7zvZED5knRcTgWGD4lMDNT8Mmyt3yW5zr4ebpa92
yO6oB1cfs2N5rt+h6OIbndLmJjhbfCJUbMEvWJw595Mxuw2+9OyUSbPvgq7u
5kOV0p0QrMUTKTzUAxpSGaK7mN1wfkVV9OsUNgjd36/L5PdA14muq0mFbHDz
LF6wTrwXLJNEnK++Z8PzqzPUimf0wibFjdtQLxsa7HQWP53fC2JTT7l4JQe2
987aqmvaCxENt41wHgeOn0pWEE3ohVzvPYJX5Vwwa27y0NXrA+HxM1k/XQbg
v1k9dffs+8GOOexV6jkAL6eOzHvh1A+VZT7bH/oNQKRDZG2jWz+EqQR/Pxg6
AC9MPDeP+vfDkk/pYl+eDcB6s+DFPcn9YLGp2/IDewByji+6HfK7H7IYx6YK
nQZBJcbibMUhNiiU9VRHuw1CSrlY9fRjbPA+4xp1wWcQTH60GJqdZoPBuyvL
1gQPgnujeHKZJxtaLyXsf/Z0EO7muqWYRrJB+m9r2uOeQfhoMNNuzkc22L+y
3Bt2cggCDmCe3zoOrClUplTODYEbb0Gwux4HxLJbGh9dHALv+atrbLdzIDnJ
xiovcAhWPbKzmGfOgY7rJ22+ZQyBbnL4lk3OHLDf5ek8hx6C1xt8a38mEW6K
Dky/OAyMM5s4deJcWFNvtUv76jAc7WrKLZDhgli1ilxJ4DAEOhSxI+W5kFwS
f/fjg2HoPRJeuF6VCx3xKTHcl8NwMP/2BcU1XLB3KHiiIzICv964rl5vw4Xj
g19evw4cAUd/x3ZBNhfsfMKsisNGoC13znGffC5Yi5tys++PgKdu7c7hYi5Y
Kr5RTUwfgdC44s11xEfjjTmel6tGoN1oQeTSRi5oXruzcpP0KMhMfNZwGeHC
ctmdb7QZo6AW62xxgc+FJZESh5cpj8Lb4mXNbuNcUE+5dEt56SjcAaWvByVo
YFU7dvCMRmFLmO+lKhYNfIbh/bxbo7A+My5rnTYNIw9EtTLvjkL7x7yw1zo0
DM5/VZl8bxT8RYUF2zfQ0KejMxyeNgrF9Q/erQEafh6cb+b6fhREg/V78kxp
qEiaFF8lxQMuW/nC1pM0lC0riV0oz4Nqjy8L9zrS8DLXQ3uOEg845YXTrZxp
yH/Ltpm+hAe05KDXbjca0npaXvQa8uD+gtzSH5dpCFlddC41gAdHtM6Z3Iik
4cOapm6PUB4M7kxeIRNDg/S6saM7YnhgzBa5GXCfhhsbdU27Usj1WZ1JTvE0
XNpWtHR+JQ9Gr8qf/Z5KQ7FBU+JgDQ/2tZ2cpvGUBp7h2KzyLzyYIX1UwT6T
BjcTXUm7Lh603BQNqc2mwcmi6He8+Bi82xXRurOYhnTLpoNnp4/BqphN0y1L
aOg+OPZJjzUGZSKnMw+X0nDsqG5Z6/wxaIg4tXn3axoOniyKVdk2Bg66IyFN
72kw8iraH311DHTmiUdd/Uqe16fpg0PgGKw4vSmG1UT08x3bqhM2BkWRamKJ
32nYck13dWPiGDz3cVVMbKVhfXCRHBOPwetlzuoGv2m4ENJ0/de7MUi5pnIy
toOG3NAxYXbdGKyOzqN6O2lYFanba9Y2Buwy18Rz3TQsjCuqDJkYg/z1VX4a
/TTYJzTpWUvy4XrzreFNbBqSksbyVszgw6yBnhpTDg1zUnSTP8zhQ+62kP8O
0TQcTrNSiV3IB3Vn81yLARruP70Y5riSD5u6XqkaD5J8ZRX5SevxoflOqrLy
MA17nzeNNm3nw4BmfuYI4dDcMec0Ez4MT9x+VD1Cg2yR7hHDI3yoE9TnW/No
MH5h1aB4nA/TZ7d9nj1GQ8DLizv/OJHn2TO69zNhsddFujd8+GD+NfrCEgEN
GTOo1Al/PoRI/N77hfC+I84KF2/z4Wd6k46XkAZh+jv/gUg+hFeZqLP+0fCY
pz7oGMcHLS6TlULY1OCSbecTPgQsFZ2hOU7yH/611voZHwpkh2dkETZYFZyx
p4wPE+nmCyMnaGD7dClXv+ODmYbfRj7hqKott7Z94sP4i5UHLCZp0Jv1YPRl
Ex+s4rZfTCP85/jw8XW/+LDeMzNxkHBozu6GrB4+THnvqVszRfycSkNLB/nw
zEZN/AzhNlOx7EcCPjTaSm6JJRwQa62mKiaAFH2h32vCmj2Ft6NkBTCmN1j5
k/C3dUzhDJYAti/poIYI+10/c/qWqgAydr0/MUF4yefKbyILBTDiHV82Rbh+
rvoOn5UCiJZzUBMQ9nL2yRvWEUBm2xz/XsLqJV80zuoLYHxvDbuecJWUVlj3
DgHwjL2PZhN2PRA0aWsmgOzVq77cIKz8uNO52VIA7bzhveaEXw/ot+6zJTzz
R6MCYcct93fWnBLAY1ee9Sfy/lTIUNEOVwG8uG/Jvkq4pNl0MfYSwJZAyn8Z
YfslaVEbrgngx9ttc6uJvrIeouK5QQKoOChWbks4t+LI+RURAkhocHHiEH8O
Mwrbn8QK4O6O9NluhMVsGGZzHwtgwc7PnznE38xMp9J7mQIwEcwMsyNsIXi7
nJkvgN28wAMfSD7GDec9CC4VwCsHx/krCJt2NHpcrhXAhVdU42c+yYOWZhfv
K3n/m3pFSoTjLgfuc20TAPINfWxB8shR1tc6TgvgypHA6LxR4u+e1B5jppDM
H5c/kkPE33gRqwoVIWSO2TMlSH209R2u3DxfCMdyLxkJSD1pBcgna64VAq1j
3FhF6q2+1OuIwgEh1Jmouo33EH9kG6vvHBWCujQ9lvuX+HNw1Qapk0LQ0r8R
bEfq2XX4t4LQUwjiFuebkki9M5eb1LXfF8KeKEvVwp+kP0klMquShNB/1k0L
/SB6/xmyeJ4uhIRI30sVLTQ4PIptvVoshNzwhtJs0n+Klft6NL4L4cgxLXrl
Zxru8PRXyv4SAsPycK3XJ+LPl/BzQ3+FsCQmoru0lobpYRt5FWNC4Aa1fVz1
gQYbqSBxB6V/wD6v65JbQcPaPz8MTef9A88MSvs16YfSb1YH6yz5B3UJkWve
lRE//b4zJHX/QeuI53AJ6aeSvCVzUy3/gdRgmY9RLg3/db3b0BP9D4qFJxQ5
iTRcq5jtWx//Dz77ZYlcIf3dMskFF6f8g1rZjWtlHtIgYj3LMKjgH1ScvOw6
jcyH/Y0n9i//+g8+DsgdfXKb9INyCRdnhXFI4lWEuniQfpO47fFAxDi8C5Tb
vHU7Dbeq6n/6PxyHYlWPRVFkvr0btFFWfEJ+v2O1cttmGnYYXLqzsWAc5l3r
nG1F5uO23ryL/k3j8PNGTt7PhaT+1y4yVZgzAZlBY5pbyLxd/V5qVDdlAq7F
dOZalHLh3EC01odnE4Ce3+wNLuJClspCJ+vCCXhrdWNPcS4XVjmj9qvvJ0BG
dkE2P53Md6Z3dXXvBBTe2dElH82FhUf64o9oTsKZzGOOD85wQYmuMbxSNAkV
kh2+Cygu3A/Hx3rxJIReM1aykeOCsk6u7/6qSXiZtsw+bBph73u5S5rJ/s5q
+R9CDswWt59bL5yEVVoSfPlODsxVGhtV3zIFox3D5/pzOLAYNFIq3k5BqtcY
8/JODsS+LxEVdxRBRxR+LXK3Y8PAr+fetLMIsn8el65Jzn9GwtTBVlcRdDIj
9lCnORtGVkb+zvcSQQvVju3esJ0NZhFnyk8GiiBF56RnYYvYIHZ0zrUPaSKo
pCGgY7ynH84MXRaJ6BZBvk0iIvXkfKqntnVK3UEU1d8KPFR7uA+Mrb+42Z8W
Rd/b33RrmPeBxcNT3Y+dRdFhwU3Rc0Z9cEYltHaxhyhq+xfbN7S2D2IVWx+u
DBBFn4pPfH8k1wf8GR4bNqSLoktlhlEJpb2QP5l+fg9bFN2KMAxcotQLK34x
ui5fEEOHdIe71Ir+wrN06nSBmziS40l9cm3vAt+2o40rAiTQz30nll13+Q3n
9TaYJERJIt96o6i1fq0gTDSw7w+bhlq6TR9VaX6BetdYu4vJUmiunPdSty/v
YaPR/Mmfj6TR529yJydFnkP1jo3pKE4Gbay3mZsdkoVTch5s7MiURfUsdb2U
i1VYccFKJ5un05HFktyFhn8acYOotL9KqRyS+JD4VKelFRdIu6fWV89AUd6r
C97E/MYrFRlO9pUz0cqwxwetX3ZhOpSnsPabPFp9h9m5uPovZg/MrVjVIo8M
E9+UVDf+xX37jM4tbZNHlfT+Zyfb/uKuWfer1boJj9/9Hjr8F7ckbPST5smj
TRGmk/fUerC9VdkwV5aB1Jfbb7vt2oN3nxI9+nY5AxnEOzR1Mnvxglu3tM45
MZBMtaV/49Y+7PZNx8/emYF0C8VjX+7qw68XddQccGGgpW0nz8fv78M2b/Wc
9NwYKLy1zdLsRB+OFR16IuPDQGf6P5c7BPZhytd69pMgBvIyCzO0r+3DYue1
JZvTGcjx2Hh9+L5+bP66bX9NBgOtClL88+xwP06SD0nG/zGQb4ye1xv7frwl
qxtSnzPQjxxJhVa3fuzT/9DHvZiBgv6y2C8j+vHQiWkDM6oYqP5TycVtn/tx
x+HWlm1/GUh7x9Y5ljvZWE7fKs2ul4ESXrV+0jNn43XzGt39+hmIM1M+RvUQ
Gwd2fpAroRlotqWbeflpNtZyLtmizWcgp6JpRs9usbHv5QfJ82SYKMMu0kTy
LRsrJlk5jS9non3SIRpp6zl4i3/j+tmrmOjVqYaZIfocfNphj/gGLSYyXBpc
c9qAg0uXGsW5r2Uivb6kHJl9HGyfs76ubzMTvanX5vQ4c3BWheKaZlMm0lBP
vqX6iION/zQKClyYqGuBaY6BOBdfXhF6KduViYxKo4ZfSnNx7nnjiXQ3Jroc
rt61YiYXq06WisR5MtH79sIPo8pczJ2VKuXvx0STYTpB2ppcHGXspWgWykQN
q6T/M7Li4l+Zc7S7nzFRbaI8+89jLlYc+pbbns1Ea54bBrqmc/GuDeE6zTlM
lHrha+bwf1yc91ZyQ00BE2X9ib7RWcDFAT+5W3JfMdEKhomN43vyKStfbupX
y0SCvOpKuV4u9nI7cXoWh4n2J9vbZi6mcaAJ99Qmmom2Vq+eFrGcxvcWXjxl
M8hEp9hir89p0rjwW+DJ1FEmCu43Os1YT+PhTf85rJ9kok73UeduAxq7iA/b
WcpTKMTR1LrLjsaXf1yy82FSaPHYrPzNDjQOKZCwS2BRyPDvsZnBp2iceWqW
bbcShShezrvpLjTu+bjxqKc6hTgmh1c+9qHx8airh2K0KcSQA0mNCBq7nZU5
VLKWQr33FFV6omjsbxhxsG0dhQ5MXNJIvUfjJP5jq8WbKBSZ901OKp7Gbdbv
DxRuo9CCEMcN1mk05qzbe6DFgEKJ/vtaW57SeHxms8WkIYU2X/rovPc/GquW
9+03NKHQuW8JB9VzaHxw0cx93/ZTSNO9EO0vofHpyRhz4QEKBYfwDYJKaXyx
aZ753IMUWiZ5fk1hGY1jgrT3nrSm0IrnQe9GKmjcyLEw4zlQyFEmpELiI43N
Ch/umuVJoU2qw7fPNZPrDdtPKXpRaJvcw738FhpfX708X9GHQnqjrereP2hc
nFGspuhHITfTjA77dhrPT/w6wAqg0KIU99/fumis9yMuhRVI9BKv58/rprGV
isNhVjCF7LaNKx/7S/SOHHpDhVLo5YObbh97acy7JX+PGUMhFmb5Iy6NGZXf
TJj3yf7ND5p20jReIZYgwowlftQ+WWsyQGM735VOjAQKPVHZM7luiMY+L4bn
MpIo5GHo7jxvmMbRvJJG+WTCTkt/iYzQ+IPrTn35VAolOJxsyhylcdczxtDM
dApZxN047MGj8VRfU+rMDKJvqE3H+jEa65w4yZiZRaE55gFTj/hEn+RVlTOe
k/t7eEeZCGjs2D7iPSOXQkZCt1UcwgmHrnfKFVLo1KtmJ+V/RJ+YXffliik0
vHV8ZjLhxkbmbrkSCikU3C1cME5jLqNZVK6UQi6F7sfiCUubJRVOL6PQuq4g
efkJouftU2emv6bQltaC116E9as01adXUEhc9+eFFsIHJXlfZN9SKC387wqd
SZK/ba+CZN9RaOJ62Z+bhEOu3NgiW0WhiJTdyeS8jdNKTYZlPlDovxD/Y8wp
GlcIqHSZGgrtqzNdYEL4x/oWa5k6Cu2djP/rS5jn/ogpU0+hjdmOWamEmTmn
30k3UOisG5lGhFdytS5Jf6GQ0nfj7R2EDVeMaUl/o9Dac7uZI4TtTpd1SX2n
UFhl1m/y/YEvpdx8INVCobpTTvnk+wPHdJiaSf0gefh9JYh8f+Dn8xTEpdpI
fZYO2PUT/mDdWjTtF7mf/+tNXwn/eZDsPK2D5KFkZFYRYZEmR41pXRSqZkeN
hhGeraD9TbKb7I/P+GZPWMecHyzZQ6E75ltLVhLeE4pBso/sv30yiUv0cPoY
MCLBJvrULQtKJ3xD2uypBJdCS2LjLhwmnLBD0UZigEJMlwZ7CcIv/H9QEkMU
Ol/1a38q0Z877uQrzqNQqNjfLQ3Ev0MHTZYJxih0xl4k3obw27wV37gCCjVV
lu7uJP4/cGJrtUxQSKQhJu2rkMYS72p+fJoi+Vk7unc7YReNZ0GVoiykIeO1
+ynJk8H3s53PJVnI5/1VZEPyl73WLCxVioUsFlnqPiP5nH1XUz9OhoXsOrjX
Rkh+B3bQMbdmsND0NDWWM8n3wzzXXTaKhHNfLZ8apPE0efOx/UosdMiX+5ZB
2NVJ+8lOFRYa++mVP5vUk6HG0ISOGgs9uxQYpUTqbyjUPWf6IhbyLPS1LSD1
ebRvv43oEhZ6z7XMDOqhcdUOneljS1kooSTGzJLUc/z4iEPHSrJfeC7uO6l/
YydP5Rc6LJR9c6bNNdIf8iotK7PWsxCn685Z5TYaz9XQdXuygYVCvUa+pZF+
Mtw09vGuHgvpD7UUZzf/T3/vKycNWKiod9Wb4400lnl0aKW1IQv1fBRmvvpM
4wvjG5vNjVnoqmjqoHw9jXfmCdfom7KQSd266PgaGo+o+3azLFhotg3P+Ggl
jW19rSNlLFko38Nhoc8bkq8mPTRlRfTcq2Z3t5zGiaETD/qOsNDuPcbC5Fc0
3jXut7v8OAst/fP9nUsBjR81Xct3cWehmNl3tR88pnF35er2UA8WEqLCIulH
pB7y22WyL7LQDDDYcy6BzKMwfVv6EgvdZAcUaDygcc1OgYzrDRbaaNPorhpK
Y/5LV9vz0eT65pqOxz1pvCVjXnD4PRbSqj183MCd9Nv7dfk5D4i/9S2X5rjS
eKbHStmheBbyCjo9PdeRxgs0e/LdUlnocr9pmZs16U9JtrIXilhIQVzU2ATR
OCp05rqoFyzUYtZwL0GPxs2+r2zzX7JQbdMJxd4NNHY4pFowglloKmtawnFt
GntTTbYeVSwUsEZdnNag8ZMbZgWezSzUzbZVsBOlsfC0vp33PxZqqA2OyHtB
5vvL5chjgoXe5GRcQ2SeP5yhrH5+ioWcz0p2Vj7nYr3cofbT4gqo0e+rSEka
F/v9S7M9OF0BsS9rVhlFc7F4KGWrq6qAnmWbBAhduFgu7+/R0U0KqPy/A4sq
53CxteRX/UE9BbS9Zm6yvRIXP7OqUONsUUC1FL+Iz+Ris/G4n13bFFBsxOr8
mVJcHLZj39EvuxRQWoKHQscAByt8L7XOO6yAeqoWpS95w8FqE+FHzvsQ/hur
ssGenI86dr+456uAOurytByOcPCF9zJKZX4KqHCg4cMtCw7+EH6tQfa6AprZ
yLpfYMjBnovP73xyWwH9vF78LnM5B9fv2avbFKeArkmY60sMsrF/8kyWPlZA
LcWKBy5cZONuo9sfpCUUkbUtZ+2nM/3Y3sROfdE0RXRlp4+20vF+/NNsnedW
aUU0LvgdakXOq18OtGv4yCmiP1pi7uXG/bji+FrvfgXCSmjRpkX9OP5K65K6
RYrIfMTFpvxHH7YoWnEz0kgRJdUfGdtg2IffLK6BubcVUdPxtxr24r3YSTpV
QkNmFvLcIbur1rYbFyUt1H8TPgtJvVrlVKrRies261XuYyqhALeSyjf32jHf
6eF+u1AlpFVkUfI+8juu2pt4YMYsZTTR9v29emg9tt+ol5YWpYweelqnq8WV
Y0dO7eiPGGVUKmmnqWZZjl0f2RpQD5RRTe/HM0qMcnxF5vpv33hlxJq22X78
+msc11ytui9VGQVdeLtYsakMf/O2ChsvUkaNPbM8o91L8K4SN2/zVmXU4Jww
41dqDjZ3kagK+KmMNn5vam1XycEH58fMKm1XRguuf3VvCXmOTwW/yFvcpYyO
+1OHr/3JwjcOi3D/sZVRlY/mQKZvBi4T3rFPnVRGnk+jF0c+fYQrs+bltIqo
IJ7TOVOFu0m4xj5niiGuglrD8mvUexNw64cvcZekVNBnowfxo36xmB+r2rSX
oYJ+bU8s2Z4RjqfMni0KoFSQw+Jdmxl9oXiaOFx4qaCC1gzbR9+9EowVztgz
F6uQ/V//nrqYcQ2rzhuxPaKqghZS7fMrr/jg+Y03s8LUVNCLVA/7yIzzePkt
pYnKeSpIN+7sleKMY1h781OTfxrk99p3/vf/Vtn/AeOS2XU=
         "]]},
       Annotation[#, "Charting`Private`Tag$57692#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJw12Xk0Vd/7B3Cze00h3IsMkZKkPhkaqP2kmRINlKFBH0OSQqmPNChTaTAn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         "]]},
       Annotation[#, "Charting`Private`Tag$57692#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Sin[x]\"", "\"Cos[x]\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
           False], {FontFamily -> "Arial"}, StripOnInput -> False], 
         Background -> Automatic, RoundingRadius -> 5, ContentPadding -> True,
          FrameMargins -> {{5, 5}, {5, 5}}, FrameStyle -> Thickness[0.01], 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "\"Frame\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.8, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox["\"Sine and Cosine Functions\"", TraditionalForm],
   PlotRange->
    NCache[{{0, 2 Pi}, {-0.9999998830731719, 0.9999999999999918}}, {{
      0, 6.283185307179586}, {-0.9999998830731719, 0.9999999999999918}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwlmXk4lN/7x61ZUmaeISRF+0pKaaH7VEKRUqJFSFpIEhGSSiUk2SvZUpb4
RHZJTpSikKiEopAsM/NYx8xk+Z3v9fvrXK/rmvMs7/f7vu/zXKNhf27fCTER
EZFsURGR/63iWLauc921Lbyy/18X9ZZtnhtpC/cKmobnkFX4XMuhOeIcnI/O
N/hC1j8Kp/mFEVfg6tNyn2SythjeqEiJuAtq15Jq9pP1q23EkviIRFi/Y4bF
gfBE2Oes0nI/IhvWYeEr7zvZED5knRcTgWGD4lMDNT8Mmyt3yW5zr4ebpa92
yO6oB1cfs2N5rt+h6OIbndLmJjhbfCJUbMEvWJw595Mxuw2+9OyUSbPvgq7u
5kOV0p0QrMUTKTzUAxpSGaK7mN1wfkVV9OsUNgjd36/L5PdA14muq0mFbHDz
LF6wTrwXLJNEnK++Z8PzqzPUimf0wibFjdtQLxsa7HQWP53fC2JTT7l4JQe2
987aqmvaCxENt41wHgeOn0pWEE3ohVzvPYJX5Vwwa27y0NXrA+HxM1k/XQbg
v1k9dffs+8GOOexV6jkAL6eOzHvh1A+VZT7bH/oNQKRDZG2jWz+EqQR/Pxg6
AC9MPDeP+vfDkk/pYl+eDcB6s+DFPcn9YLGp2/IDewByji+6HfK7H7IYx6YK
nQZBJcbibMUhNiiU9VRHuw1CSrlY9fRjbPA+4xp1wWcQTH60GJqdZoPBuyvL
1gQPgnujeHKZJxtaLyXsf/Z0EO7muqWYRrJB+m9r2uOeQfhoMNNuzkc22L+y
3Bt2cggCDmCe3zoOrClUplTODYEbb0Gwux4HxLJbGh9dHALv+atrbLdzIDnJ
xiovcAhWPbKzmGfOgY7rJ22+ZQyBbnL4lk3OHLDf5ek8hx6C1xt8a38mEW6K
Dky/OAyMM5s4deJcWFNvtUv76jAc7WrKLZDhgli1ilxJ4DAEOhSxI+W5kFwS
f/fjg2HoPRJeuF6VCx3xKTHcl8NwMP/2BcU1XLB3KHiiIzICv964rl5vw4Xj
g19evw4cAUd/x3ZBNhfsfMKsisNGoC13znGffC5Yi5tys++PgKdu7c7hYi5Y
Kr5RTUwfgdC44s11xEfjjTmel6tGoN1oQeTSRi5oXruzcpP0KMhMfNZwGeHC
ctmdb7QZo6AW62xxgc+FJZESh5cpj8Lb4mXNbuNcUE+5dEt56SjcAaWvByVo
YFU7dvCMRmFLmO+lKhYNfIbh/bxbo7A+My5rnTYNIw9EtTLvjkL7x7yw1zo0
DM5/VZl8bxT8RYUF2zfQ0KejMxyeNgrF9Q/erQEafh6cb+b6fhREg/V78kxp
qEiaFF8lxQMuW/nC1pM0lC0riV0oz4Nqjy8L9zrS8DLXQ3uOEg845YXTrZxp
yH/Ltpm+hAe05KDXbjca0npaXvQa8uD+gtzSH5dpCFlddC41gAdHtM6Z3Iik
4cOapm6PUB4M7kxeIRNDg/S6saM7YnhgzBa5GXCfhhsbdU27Usj1WZ1JTvE0
XNpWtHR+JQ9Gr8qf/Z5KQ7FBU+JgDQ/2tZ2cpvGUBp7h2KzyLzyYIX1UwT6T
BjcTXUm7Lh603BQNqc2mwcmi6He8+Bi82xXRurOYhnTLpoNnp4/BqphN0y1L
aOg+OPZJjzUGZSKnMw+X0nDsqG5Z6/wxaIg4tXn3axoOniyKVdk2Bg66IyFN
72kw8iraH311DHTmiUdd/Uqe16fpg0PgGKw4vSmG1UT08x3bqhM2BkWRamKJ
32nYck13dWPiGDz3cVVMbKVhfXCRHBOPwetlzuoGv2m4ENJ0/de7MUi5pnIy
toOG3NAxYXbdGKyOzqN6O2lYFanba9Y2Buwy18Rz3TQsjCuqDJkYg/z1VX4a
/TTYJzTpWUvy4XrzreFNbBqSksbyVszgw6yBnhpTDg1zUnSTP8zhQ+62kP8O
0TQcTrNSiV3IB3Vn81yLARruP70Y5riSD5u6XqkaD5J8ZRX5SevxoflOqrLy
MA17nzeNNm3nw4BmfuYI4dDcMec0Ez4MT9x+VD1Cg2yR7hHDI3yoE9TnW/No
MH5h1aB4nA/TZ7d9nj1GQ8DLizv/OJHn2TO69zNhsddFujd8+GD+NfrCEgEN
GTOo1Al/PoRI/N77hfC+I84KF2/z4Wd6k46XkAZh+jv/gUg+hFeZqLP+0fCY
pz7oGMcHLS6TlULY1OCSbecTPgQsFZ2hOU7yH/611voZHwpkh2dkETZYFZyx
p4wPE+nmCyMnaGD7dClXv+ODmYbfRj7hqKott7Z94sP4i5UHLCZp0Jv1YPRl
Ex+s4rZfTCP85/jw8XW/+LDeMzNxkHBozu6GrB4+THnvqVszRfycSkNLB/nw
zEZN/AzhNlOx7EcCPjTaSm6JJRwQa62mKiaAFH2h32vCmj2Ft6NkBTCmN1j5
k/C3dUzhDJYAti/poIYI+10/c/qWqgAydr0/MUF4yefKbyILBTDiHV82Rbh+
rvoOn5UCiJZzUBMQ9nL2yRvWEUBm2xz/XsLqJV80zuoLYHxvDbuecJWUVlj3
DgHwjL2PZhN2PRA0aWsmgOzVq77cIKz8uNO52VIA7bzhveaEXw/ot+6zJTzz
R6MCYcct93fWnBLAY1ee9Sfy/lTIUNEOVwG8uG/Jvkq4pNl0MfYSwJZAyn8Z
YfslaVEbrgngx9ttc6uJvrIeouK5QQKoOChWbks4t+LI+RURAkhocHHiEH8O
Mwrbn8QK4O6O9NluhMVsGGZzHwtgwc7PnznE38xMp9J7mQIwEcwMsyNsIXi7
nJkvgN28wAMfSD7GDec9CC4VwCsHx/krCJt2NHpcrhXAhVdU42c+yYOWZhfv
K3n/m3pFSoTjLgfuc20TAPINfWxB8shR1tc6TgvgypHA6LxR4u+e1B5jppDM
H5c/kkPE33gRqwoVIWSO2TMlSH209R2u3DxfCMdyLxkJSD1pBcgna64VAq1j
3FhF6q2+1OuIwgEh1Jmouo33EH9kG6vvHBWCujQ9lvuX+HNw1Qapk0LQ0r8R
bEfq2XX4t4LQUwjiFuebkki9M5eb1LXfF8KeKEvVwp+kP0klMquShNB/1k0L
/SB6/xmyeJ4uhIRI30sVLTQ4PIptvVoshNzwhtJs0n+Klft6NL4L4cgxLXrl
Zxru8PRXyv4SAsPycK3XJ+LPl/BzQ3+FsCQmoru0lobpYRt5FWNC4Aa1fVz1
gQYbqSBxB6V/wD6v65JbQcPaPz8MTef9A88MSvs16YfSb1YH6yz5B3UJkWve
lRE//b4zJHX/QeuI53AJ6aeSvCVzUy3/gdRgmY9RLg3/db3b0BP9D4qFJxQ5
iTRcq5jtWx//Dz77ZYlcIf3dMskFF6f8g1rZjWtlHtIgYj3LMKjgH1ScvOw6
jcyH/Y0n9i//+g8+DsgdfXKb9INyCRdnhXFI4lWEuniQfpO47fFAxDi8C5Tb
vHU7Dbeq6n/6PxyHYlWPRVFkvr0btFFWfEJ+v2O1cttmGnYYXLqzsWAc5l3r
nG1F5uO23ryL/k3j8PNGTt7PhaT+1y4yVZgzAZlBY5pbyLxd/V5qVDdlAq7F
dOZalHLh3EC01odnE4Ce3+wNLuJClspCJ+vCCXhrdWNPcS4XVjmj9qvvJ0BG
dkE2P53Md6Z3dXXvBBTe2dElH82FhUf64o9oTsKZzGOOD85wQYmuMbxSNAkV
kh2+Cygu3A/Hx3rxJIReM1aykeOCsk6u7/6qSXiZtsw+bBph73u5S5rJ/s5q
+R9CDswWt59bL5yEVVoSfPlODsxVGhtV3zIFox3D5/pzOLAYNFIq3k5BqtcY
8/JODsS+LxEVdxRBRxR+LXK3Y8PAr+fetLMIsn8el65Jzn9GwtTBVlcRdDIj
9lCnORtGVkb+zvcSQQvVju3esJ0NZhFnyk8GiiBF56RnYYvYIHZ0zrUPaSKo
pCGgY7ynH84MXRaJ6BZBvk0iIvXkfKqntnVK3UEU1d8KPFR7uA+Mrb+42Z8W
Rd/b33RrmPeBxcNT3Y+dRdFhwU3Rc0Z9cEYltHaxhyhq+xfbN7S2D2IVWx+u
DBBFn4pPfH8k1wf8GR4bNqSLoktlhlEJpb2QP5l+fg9bFN2KMAxcotQLK34x
ui5fEEOHdIe71Ir+wrN06nSBmziS40l9cm3vAt+2o40rAiTQz30nll13+Q3n
9TaYJERJIt96o6i1fq0gTDSw7w+bhlq6TR9VaX6BetdYu4vJUmiunPdSty/v
YaPR/Mmfj6TR529yJydFnkP1jo3pKE4Gbay3mZsdkoVTch5s7MiURfUsdb2U
i1VYccFKJ5un05HFktyFhn8acYOotL9KqRyS+JD4VKelFRdIu6fWV89AUd6r
C97E/MYrFRlO9pUz0cqwxwetX3ZhOpSnsPabPFp9h9m5uPovZg/MrVjVIo8M
E9+UVDf+xX37jM4tbZNHlfT+Zyfb/uKuWfer1boJj9/9Hjr8F7ckbPST5smj
TRGmk/fUerC9VdkwV5aB1Jfbb7vt2oN3nxI9+nY5AxnEOzR1Mnvxglu3tM45
MZBMtaV/49Y+7PZNx8/emYF0C8VjX+7qw68XddQccGGgpW0nz8fv78M2b/Wc
9NwYKLy1zdLsRB+OFR16IuPDQGf6P5c7BPZhytd69pMgBvIyCzO0r+3DYue1
JZvTGcjx2Hh9+L5+bP66bX9NBgOtClL88+xwP06SD0nG/zGQb4ye1xv7frwl
qxtSnzPQjxxJhVa3fuzT/9DHvZiBgv6y2C8j+vHQiWkDM6oYqP5TycVtn/tx
x+HWlm1/GUh7x9Y5ljvZWE7fKs2ul4ESXrV+0jNn43XzGt39+hmIM1M+RvUQ
Gwd2fpAroRlotqWbeflpNtZyLtmizWcgp6JpRs9usbHv5QfJ82SYKMMu0kTy
LRsrJlk5jS9non3SIRpp6zl4i3/j+tmrmOjVqYaZIfocfNphj/gGLSYyXBpc
c9qAg0uXGsW5r2Uivb6kHJl9HGyfs76ubzMTvanX5vQ4c3BWheKaZlMm0lBP
vqX6iION/zQKClyYqGuBaY6BOBdfXhF6KduViYxKo4ZfSnNx7nnjiXQ3Jroc
rt61YiYXq06WisR5MtH79sIPo8pczJ2VKuXvx0STYTpB2ppcHGXspWgWykQN
q6T/M7Li4l+Zc7S7nzFRbaI8+89jLlYc+pbbns1Ea54bBrqmc/GuDeE6zTlM
lHrha+bwf1yc91ZyQ00BE2X9ib7RWcDFAT+5W3JfMdEKhomN43vyKStfbupX
y0SCvOpKuV4u9nI7cXoWh4n2J9vbZi6mcaAJ99Qmmom2Vq+eFrGcxvcWXjxl
M8hEp9hir89p0rjwW+DJ1FEmCu43Os1YT+PhTf85rJ9kok73UeduAxq7iA/b
WcpTKMTR1LrLjsaXf1yy82FSaPHYrPzNDjQOKZCwS2BRyPDvsZnBp2iceWqW
bbcShShezrvpLjTu+bjxqKc6hTgmh1c+9qHx8airh2K0KcSQA0mNCBq7nZU5
VLKWQr33FFV6omjsbxhxsG0dhQ5MXNJIvUfjJP5jq8WbKBSZ901OKp7Gbdbv
DxRuo9CCEMcN1mk05qzbe6DFgEKJ/vtaW57SeHxms8WkIYU2X/rovPc/GquW
9+03NKHQuW8JB9VzaHxw0cx93/ZTSNO9EO0vofHpyRhz4QEKBYfwDYJKaXyx
aZ753IMUWiZ5fk1hGY1jgrT3nrSm0IrnQe9GKmjcyLEw4zlQyFEmpELiI43N
Ch/umuVJoU2qw7fPNZPrDdtPKXpRaJvcw738FhpfX708X9GHQnqjrereP2hc
nFGspuhHITfTjA77dhrPT/w6wAqg0KIU99/fumis9yMuhRVI9BKv58/rprGV
isNhVjCF7LaNKx/7S/SOHHpDhVLo5YObbh97acy7JX+PGUMhFmb5Iy6NGZXf
TJj3yf7ND5p20jReIZYgwowlftQ+WWsyQGM735VOjAQKPVHZM7luiMY+L4bn
MpIo5GHo7jxvmMbRvJJG+WTCTkt/iYzQ+IPrTn35VAolOJxsyhylcdczxtDM
dApZxN047MGj8VRfU+rMDKJvqE3H+jEa65w4yZiZRaE55gFTj/hEn+RVlTOe
k/t7eEeZCGjs2D7iPSOXQkZCt1UcwgmHrnfKFVLo1KtmJ+V/RJ+YXffliik0
vHV8ZjLhxkbmbrkSCikU3C1cME5jLqNZVK6UQi6F7sfiCUubJRVOL6PQuq4g
efkJouftU2emv6bQltaC116E9as01adXUEhc9+eFFsIHJXlfZN9SKC387wqd
SZK/ba+CZN9RaOJ62Z+bhEOu3NgiW0WhiJTdyeS8jdNKTYZlPlDovxD/Y8wp
GlcIqHSZGgrtqzNdYEL4x/oWa5k6Cu2djP/rS5jn/ogpU0+hjdmOWamEmTmn
30k3UOisG5lGhFdytS5Jf6GQ0nfj7R2EDVeMaUl/o9Dac7uZI4TtTpd1SX2n
UFhl1m/y/YEvpdx8INVCobpTTvnk+wPHdJiaSf0gefh9JYh8f+Dn8xTEpdpI
fZYO2PUT/mDdWjTtF7mf/+tNXwn/eZDsPK2D5KFkZFYRYZEmR41pXRSqZkeN
hhGeraD9TbKb7I/P+GZPWMecHyzZQ6E75ltLVhLeE4pBso/sv30yiUv0cPoY
MCLBJvrULQtKJ3xD2uypBJdCS2LjLhwmnLBD0UZigEJMlwZ7CcIv/H9QEkMU
Ol/1a38q0Z877uQrzqNQqNjfLQ3Ev0MHTZYJxih0xl4k3obw27wV37gCCjVV
lu7uJP4/cGJrtUxQSKQhJu2rkMYS72p+fJoi+Vk7unc7YReNZ0GVoiykIeO1
+ynJk8H3s53PJVnI5/1VZEPyl73WLCxVioUsFlnqPiP5nH1XUz9OhoXsOrjX
Rkh+B3bQMbdmsND0NDWWM8n3wzzXXTaKhHNfLZ8apPE0efOx/UosdMiX+5ZB
2NVJ+8lOFRYa++mVP5vUk6HG0ISOGgs9uxQYpUTqbyjUPWf6IhbyLPS1LSD1
ebRvv43oEhZ6z7XMDOqhcdUOneljS1kooSTGzJLUc/z4iEPHSrJfeC7uO6l/
YydP5Rc6LJR9c6bNNdIf8iotK7PWsxCn685Z5TYaz9XQdXuygYVCvUa+pZF+
Mtw09vGuHgvpD7UUZzf/T3/vKycNWKiod9Wb4400lnl0aKW1IQv1fBRmvvpM
4wvjG5vNjVnoqmjqoHw9jXfmCdfom7KQSd266PgaGo+o+3azLFhotg3P+Ggl
jW19rSNlLFko38Nhoc8bkq8mPTRlRfTcq2Z3t5zGiaETD/qOsNDuPcbC5Fc0
3jXut7v8OAst/fP9nUsBjR81Xct3cWehmNl3tR88pnF35er2UA8WEqLCIulH
pB7y22WyL7LQDDDYcy6BzKMwfVv6EgvdZAcUaDygcc1OgYzrDRbaaNPorhpK
Y/5LV9vz0eT65pqOxz1pvCVjXnD4PRbSqj183MCd9Nv7dfk5D4i/9S2X5rjS
eKbHStmheBbyCjo9PdeRxgs0e/LdUlnocr9pmZs16U9JtrIXilhIQVzU2ATR
OCp05rqoFyzUYtZwL0GPxs2+r2zzX7JQbdMJxd4NNHY4pFowglloKmtawnFt
GntTTbYeVSwUsEZdnNag8ZMbZgWezSzUzbZVsBOlsfC0vp33PxZqqA2OyHtB
5vvL5chjgoXe5GRcQ2SeP5yhrH5+ioWcz0p2Vj7nYr3cofbT4gqo0e+rSEka
F/v9S7M9OF0BsS9rVhlFc7F4KGWrq6qAnmWbBAhduFgu7+/R0U0KqPy/A4sq
53CxteRX/UE9BbS9Zm6yvRIXP7OqUONsUUC1FL+Iz+Ris/G4n13bFFBsxOr8
mVJcHLZj39EvuxRQWoKHQscAByt8L7XOO6yAeqoWpS95w8FqE+FHzvsQ/hur
ssGenI86dr+456uAOurytByOcPCF9zJKZX4KqHCg4cMtCw7+EH6tQfa6AprZ
yLpfYMjBnovP73xyWwH9vF78LnM5B9fv2avbFKeArkmY60sMsrF/8kyWPlZA
LcWKBy5cZONuo9sfpCUUkbUtZ+2nM/3Y3sROfdE0RXRlp4+20vF+/NNsnedW
aUU0LvgdakXOq18OtGv4yCmiP1pi7uXG/bji+FrvfgXCSmjRpkX9OP5K65K6
RYrIfMTFpvxHH7YoWnEz0kgRJdUfGdtg2IffLK6BubcVUdPxtxr24r3YSTpV
QkNmFvLcIbur1rYbFyUt1H8TPgtJvVrlVKrRies261XuYyqhALeSyjf32jHf
6eF+u1AlpFVkUfI+8juu2pt4YMYsZTTR9v29emg9tt+ol5YWpYweelqnq8WV
Y0dO7eiPGGVUKmmnqWZZjl0f2RpQD5RRTe/HM0qMcnxF5vpv33hlxJq22X78
+msc11ytui9VGQVdeLtYsakMf/O2ChsvUkaNPbM8o91L8K4SN2/zVmXU4Jww
41dqDjZ3kagK+KmMNn5vam1XycEH58fMKm1XRguuf3VvCXmOTwW/yFvcpYyO
+1OHr/3JwjcOi3D/sZVRlY/mQKZvBi4T3rFPnVRGnk+jF0c+fYQrs+bltIqo
IJ7TOVOFu0m4xj5niiGuglrD8mvUexNw64cvcZekVNBnowfxo36xmB+r2rSX
oYJ+bU8s2Z4RjqfMni0KoFSQw+Jdmxl9oXiaOFx4qaCC1gzbR9+9EowVztgz
F6uQ/V//nrqYcQ2rzhuxPaKqghZS7fMrr/jg+Y03s8LUVNCLVA/7yIzzePkt
pYnKeSpIN+7sleKMY1h781OTfxrk99p3/vf/Vtn/AeOS2XU=
           "]]}, 
         "Charting`Private`Tag$57692#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJw12Xk0Vd/7B3Cze00h3IsMkZKkPhkaqP2kmRINlKFBH0OSQqmPNChTaTAn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           "]]}, 
         "Charting`Private`Tag$57692#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0},
       DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> "Sine and Cosine Functions", 
      PlotRange -> {{0, 2 Pi}, {-0.9999998830731719, 0.9999999999999918}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {"Sin[x]", "Cos[x]"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendFunction -> "Frame", LegendLayout -> 
       "Column"]], {0.8, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.921888424092346*^9, 3.921888470051712*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"6c88fd6b-e998-4666-83f5-636af509a391"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", "  ", 
       RowBox[{"qu1Taylor", "[", 
        RowBox[{"eta", ",", "nb"}], "]"}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "10"]}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", "\"\<Upper Taylor\>\"", "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{"n", "*", 
       RowBox[{"qu1", "[", 
        RowBox[{"eta", ",", "nb", ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
          RowBox[{"nsbound", "[", 
           RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "10"]}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", "\"\<Upper\>\"", "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.920385977900016*^9, 3.9203860062778397`*^9}, {
  3.92038604999192*^9, 3.9203860504140053`*^9}, {3.920391476521044*^9, 
  3.920391485354486*^9}, {3.9203915781810827`*^9, 3.920391581960367*^9}, {
  3.921887924421515*^9, 3.921887928572484*^9}, {3.921887958813636*^9, 
  3.921888031711474*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"e82e4268-13e0-48aa-a2ba-9ba1629effab"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVj3k81Akfx5EzKRlXngnRFlY1jrATft+vn2uTY0T9VNrN0YwQjTv3NShW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          "]]}, 
        Annotation[#, "Charting`Private`Tag$62182#1"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 100}, {0., 2.5585801869201395`*^6}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"Upper Taylor\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.920386045580461*^9, 3.92038605113204*^9}, 
   3.9203914867556753`*^9, {3.920391578818832*^9, 3.920391582316842*^9}},
 CellLabel->
  "Out[283]=",ExpressionUUID->"d17708f5-19af-4c71-915d-d9b540e8fb4e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVj3s0lIkfh7Etfi67mFxiQrLCshmEdXu/Xy9R4zqRV1YXpRlFhKJIpqSE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          "]]}, Annotation[#, "Charting`Private`Tag$62263#1"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 100}, {0., 2.558580208600581*^6}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"Upper\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.920386045580461*^9, 3.92038605113204*^9}, 
   3.9203914867556753`*^9, {3.920391578818832*^9, 3.92039158235255*^9}},
 CellLabel->
  "Out[284]=",ExpressionUUID->"4b393c9c-ec7b-42e8-b49d-0dde9cd872ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "*", 
         RowBox[{"q", "[", 
          RowBox[{"eta", ",", "nb", ",", " ", 
           RowBox[{"Sqrt", "[", "delta", "]"}], ",", "n"}], "]"}], "*", 
         RowBox[{"r", "[", 
          RowBox[{"eta", ",", "nb"}], "]"}]}], ")"}], ",", 
       RowBox[{"n", " ", 
        RowBox[{"Sqrt", "[", "delta", "]"}], " ", 
        RowBox[{"qu1Taylor", "[", 
         RowBox[{"eta", ",", "nb"}], "]"}]}], ",", 
       RowBox[{"n", "*", 
        RowBox[{"qu1", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "10"]}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920310196762186*^9, 3.92031019761373*^9}, {
  3.920310251326221*^9, 3.920310260226601*^9}, {3.920310365885646*^9, 
  3.920310387637009*^9}, {3.920310447029336*^9, 3.9203104479735336`*^9}, {
  3.920343375492914*^9, 3.9203434326202984`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"e58c0245-2987-477a-8155-2028a49f5f64"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwV0fk71AkcwPExjFtmvjNmvmmGMZHBSPdEz+73ozwqysbT6ciyShrHE1l3
xxYZV5eymHIkFbmPWRXfoXo0OWaHKSbVYFFqFU1yRG37w/t5/QFvi8AIr0NE
AoGw80f/myPQV28RESVbXf2zv5eTwFeMBY7nECVBhY9e8ipJwNaMlmddJkrO
zNtYeVeToCxPVaVMI0paKj831NeT4IG0PjQijihZz0jrC2kmwaC1/1jeXqKE
87beVNFNAu5InXKKTJR8F+oX3Z4iwT1fP0lBsoaksauhwpOvDV/GMuPS9xEk
OaksuU+3NnzlmbfOxH/DFdWia7/56MCp7piQcc8FPCo1Ze2tUR3YUJw+Pj83
hydfPt1bnKALZyXOj02ezuCfDLKZIh090KLUxe4STOM9YnHEzgI9mLsRpy1i
qHEa1TXDaZ0+nDs9/HHy/SReM/De0wrXh0yOUWAHZwJv7Su2eLLHADb15ea3
N7/F7ZyP5R0ZNgAFWS4cDR/BZw+UvXQJNYRiv0WPlLMq3LH0M1epYQTzD4dm
D3c8x3v995oJMo1g7dghzayKp/jQDimrwXIJYNVBsjuO1bjXeOmYU9MSiGh7
VbEmuBZjqfP3t2wxBoKwsU/3awfms6pYMac0Bu0PDc301udY/IQqcelaMgS+
8eynsQexk74xNOQkGZ57mV1LlI5g/OWPLtyWkmGZTWmZnDOO5ReKhn4ypsBC
nlj3jXICaxIn8au8KdC3qa3vOHsKO5v8LsC8iAL3gnt3jW5TYxrlhsfsxygQ
GmDzaX3hNMY/yk9mrEYghfyKnySbwUwHJ8IIMQiEZz67WWI/j4k/3vV53IbA
UHus4/1TCxhpn8VKrhEV7ovjjj0p/4ZpRFs8E3pRofae6u2LPwjQyLM93X6N
CpuOr37fma8BaH6LhtYIFYQZ+09tqCICL0A3+DWXBi0GxTbkF5owJ/GWZ0fR
4NYhU6vRSS2I6ttIdmuiQcyKhnW25tpw65z57gEtE1hoPXH1qKMOpH64GCpw
NwHXB6x0jocuLKtoCsm9YAIxLNVlt3g9CCa9E9wYMAHfA7IPYZf04Vda6ea7
FnTgLgz5abQZALX5qNnFMDo0LUr9Df81hNjmkdfUv+jwXTlYhxCXgPD4u6gr
i3TgsUyZQgdj2P141ki9jQEpLGdBkiUZOjsvJf5yngH9AypKZCUZpu2GZdsV
DLjedb7NzIUC/ZZOXLY5Ci28fUypjAJHFKw900EohNytbNnYQ4Gfs7evsD+M
Ao2nHXBbQQHq7uiZoGAUBHYNN88pKYD3duYqQlBAbakOrv9QwKQ34XVdOAqR
1jLnh18o0CZXBkfGomDF2RrczEKAKbsS/zEdhb+LruvZsxGYymp1t85EIdHi
S7mIg0C7xwTTPwuFHvbNyQRrBCK7XfDuCyicMNeMd/rx/UmXWrPyCgr9TDxD
7IJAdKdnZmgBCmdEdAfrrQi4ZyQdLClEYSUzXH51OwLsHXccXhahkLyMRf/d
A4HODkKPewkKa0wTCtbtR4DTUUW3u4PCq9we5xJvBGbTBt4ElqGQutR2hOqH
QJebTlNeOQoqVMlVByAQ9/Sgj34lCml/ruoIDELAIy2Nt7kKhQ1oaljPYQQs
3RoX46pRGMpRGW8OQWBeb7i7pgaFDAa/tkaAgExqVDhei8J/FvEqig==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk01AkAB/AxhLD85jcYx8xvNK/WkeiiLfv8vsqWtl1Jq+TxKo+sO0WO
Im3limp5JVfKsZJUaFjnTOwmxEQHkyxqiLVpyisZQ7v7x+d9lvmGu/szGQzG
j//5/+xgrZkt+Uxx/ExRS1UwAe862ncymyn2+DyTLw0hYKYa1Xs+iyk261bE
qYQRuJk7fEeaxhSfllva7zpMoKnjXkh4LFN8wE+3XB5JYMR8/3juHqZ40OZD
om0CAQtZjfQ9wRQnNtrP3bpIoMHbR1x4VkWcdsdRp0xI4NN4Ruy5vQxxIdO3
XrKEhXlr/v3ZuEWRT1FWVbEbC4k90YGTu5SiadIzYD6HBfuic5OKuTlR9maH
U2cnWTgjdvrToHNW1B+SzGlaR0KNVRPjFvxR5BEk27z8DIm54lj1fM6MSEfx
96LeExLJp169k0/JRaGhewLKuWxkCL7y7RK8FW0x5ocdDWHDoT8nr715QkSQ
Hs1TtWw8JXpTx8JkIjdp2LOJL2wU+Sy4Jp0ZFu0rSb5msFMfirbRz4e6novW
PTgseX9FH+vG/VXPV3aK9Lwy3ikn9EHf9ZOUb7wr8ty+sjJ9gwHCW4cq1wZU
07FzGpOPEg3ASK3t15zvog0num0cHhtAfVrYbHj/Of3gaNtpLxND+L7ZNaBv
NkK/Cs4zLwsyxHN3quBEh4zekf3XXEy9IUwtf7vZK5ikfXN2TimZHChz6zTf
SN/SKr+7/lDpzkG/Q2t/pNl7+lKZgSdRwEFDwBO3MZcZWhh/tXxujIOQg5Yf
7K59pPWfBl7StTNCEjG0IV4yS+vdXG7Vn2CEsIxnpSWrFLTdsYzyzh4jjLbH
bGxMVNJeso/fOfOM0VgXG/GwYpEO0P+QcuSQMaobhide/MKAy+nrsk6hMRwi
10w9ylNB2Q2dwIEvxkhN90y0v8OE+clx3VAXE7RoF1kSL1Rhl96ptjLbBGX+
JivG5GoQVouIwhETRH8tXG/FV8fi4pV2h9WmUN5PuBy0UQMSniN5Ic4UW5t4
5wSumjgpK5gJbDNFNG846/u4pShOu9gcQnLhvU8yHZqpBcfYewxzby4slKM+
Kq3aiFJNSNe8xUX9Qsd+nX90kG8mTIlQcPFFOlJDMnXh77j7deYWHqx5JtxU
Wz20684/eJHJQxLPKTh+OYFnfaUJgy95GBgcZh25TaC9gMj0W0HhaveFVsqZ
hYAgOpodSaHFei+3Q8KCPMpD40QzhcBbt1u+6WOhWFDysK2Fgr61+sEbT1lY
cK1J1RZTCF4pLE2WsnDehq2d10rByIptu/U1C+GQajW0UzhiLnFq+8RCXGDi
4mwvhRWCbQHNPBKPC1xqj45TeHz96tJVZiQmWBXhjW8onFj2qSJfQKLeucdC
dZJCn1mp/Lg5iQPTe3Izpygk8FXjNq0h0ZoSEVclpzDAFaXXOZNI+7Xb5p2C
wul8Q1vzbST+ePmtzF5JwYYb1nt5OwlT9dCchAUKZ015hsdcScwr9FR1GXys
NTleuN6TxO6SA0+sl/AxlNPnVOJF4idOf1KkOh8pxlYytg8JXozupiYNPoaN
pBYzB0kMaYkLd2jxkXZldZevH4kmbHLP0ubD3igltO8QCfuQKLVBHT5Gs4f1
NgeSwIWIWoEuH+mcDdVVwSR6Kmx+DtLj419k4Sju
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], 
       TagBox[
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVk3k41Hkcx8foQaTm9zOXub6aVghpIpGd/X0cYQ827aa2aDZFSZmtWHcr
VybXU23ZkFpHkqTk6OI3eNoc5ZjkKBoiOTpkFiXH2j/ez/u/1/P+4/Ve6SPd
6kulUChui/m/0wO0VY5ZVHmJySrilQgDr0rCZySdKpeMxDM0LTEwUA9uSz1L
lau0s8ZMrTC4lqEs6T5FledSfkgPtsbgQUPZIWkYVR7L1H2rZYdBn5FkKMOT
Kscv+SZbOGFgPHi7+yONKo+z9C+I9MTgnpe3/FK8mjzaY9SZGYHB1FBKWNJ2
ivyZ0XGGtBGDL2aoZjp8nqwuCYuOoeMQ3RziP+IxS34YyO0VeONgnZM0MvP5
M6nvYviTsgiHOLn9Q0bjNLm0O1a0axKHJdjt0C0Bk+Q2PDJ9xkkPPueGaWSx
VOREyJcm4Vk9OHni1YfxsXHyJSPEWrNHD1KEuj5Nwnek56HsiOWmdLDrvJD5
qGqYHNCUShRBdGintcleBw6SXYnrBlEVHXK859wT4pSkg3joYpoOA2bq+j/5
NXWQKv1nFQ9+ZoDlkK96anEj6XDOKlInjwHEzX0thbY3ydYxhnzgIwOktb3F
6/eXErf+2boqfBMTKLKKTq0vTUSH4FGaSMYEjfflVcyaDuLriGV/FCiY4PPG
o4tu0EdIjx6cEAtZ0LFVcDGyYZCIb9zmuPs3FnBNrlxrE44Qrt+0t4nvsmA2
o1LrTfc7ourxgc1iLTZ02tV2Bhl8JOoL13rOerDh3v6nW167qojC5il15ww2
HNpjMrHh8iRRcSdv4cYwGxJovRujWqaJsChfly6RPgSmPMvPM58h5qQ6EoMT
+tD/KNT2fvQsMWynmJho1of7lWFH6ovmCYV2W2wCiwOl95TDz2MoYL7P70cb
Pw7YBYnGHmeqQaJTmbSohAOy5B3R1iVUaGh4UVs4zYFqnRwT2nN1kP0L5MPN
XCjw5Ri+Hl8CVtp4RW4qF0JWl1utQRrQc3rsZXYvF2Zrjp8/aKsJq5ulu72M
eOD8gJ8kdNcCxpyfd76UByF85dnvwpeC8ELfvHY1D7x+aXl/+Iw2aMxQMyw1
+WA82++tVqsDJmope0M9+XB3rkGy7O0ykLz0SnXN48NCd99tnLoc6rNaPXve
8sGMz+HJLFbAULBKnmQngAS+fUDUVzTYSHIZC3EC6HqhxI7eoMGkaNeR+ccC
yH6SVitY9H7aoXSUzUVQbbad19CCgen3q8en9yLwv36j2kaBgcfKTHexLwK6
mcaeq+0Y1JTVXI3xQxBgWp5/shuDhbumEl1/BOw1ehbOAxjUH7veLgxEcNSo
xb5uCoN1QlaBWygCQ6HL/io+DuWH6ba5yQha/85eam6AQ5DDppThFASRK6eK
soQ4kGXBb8zTECgM8scjjHAwzBP/eec0guNIPXyTCIflGyTvn5xH0MUjkyud
cDg1kJP56TKC2CymhZELDsfqGB/EOQjW8gLbzn+LQ+GZBMfYXATxXD7zd/dF
vit/VPcKgvWciEtWOxb3rO2xWVWEoPeCwj5vJw47B5pkB64jSNRfM6i3+ONf
R3n9xcUIlOxuY9UeHDTc+mNsbiI49de6Jp99OEhaixRRtxBYsxMPK/xwSOMO
GteVIuhPV65w8MfhnNvTcK0yBMmsjaW3AnAQ0ULq3coR/AcAqiXt
          "]]},
        Annotation[#, "Charting`Private`Tag#3"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV0fk71AkcwPExjFtmvjNmvmmGMZHBSPdEz+73ozwqysbT6ciyShrHE1l3
xxYZV5eymHIkFbmPWRXfoXo0OWaHKSbVYFFqFU1yRG37w/t5/QFvi8AIr0NE
AoGw80f/myPQV28RESVbXf2zv5eTwFeMBY7nECVBhY9e8ipJwNaMlmddJkrO
zNtYeVeToCxPVaVMI0paKj831NeT4IG0PjQijihZz0jrC2kmwaC1/1jeXqKE
87beVNFNAu5InXKKTJR8F+oX3Z4iwT1fP0lBsoaksauhwpOvDV/GMuPS9xEk
OaksuU+3NnzlmbfOxH/DFdWia7/56MCp7piQcc8FPCo1Ze2tUR3YUJw+Pj83
hydfPt1bnKALZyXOj02ezuCfDLKZIh090KLUxe4STOM9YnHEzgI9mLsRpy1i
qHEa1TXDaZ0+nDs9/HHy/SReM/De0wrXh0yOUWAHZwJv7Su2eLLHADb15ea3
N7/F7ZyP5R0ZNgAFWS4cDR/BZw+UvXQJNYRiv0WPlLMq3LH0M1epYQTzD4dm
D3c8x3v995oJMo1g7dghzayKp/jQDimrwXIJYNVBsjuO1bjXeOmYU9MSiGh7
VbEmuBZjqfP3t2wxBoKwsU/3awfms6pYMac0Bu0PDc301udY/IQqcelaMgS+
8eynsQexk74xNOQkGZ57mV1LlI5g/OWPLtyWkmGZTWmZnDOO5ReKhn4ypsBC
nlj3jXICaxIn8au8KdC3qa3vOHsKO5v8LsC8iAL3gnt3jW5TYxrlhsfsxygQ
GmDzaX3hNMY/yk9mrEYghfyKnySbwUwHJ8IIMQiEZz67WWI/j4k/3vV53IbA
UHus4/1TCxhpn8VKrhEV7ovjjj0p/4ZpRFs8E3pRofae6u2LPwjQyLM93X6N
CpuOr37fma8BaH6LhtYIFYQZ+09tqCICL0A3+DWXBi0GxTbkF5owJ/GWZ0fR
4NYhU6vRSS2I6ttIdmuiQcyKhnW25tpw65z57gEtE1hoPXH1qKMOpH64GCpw
NwHXB6x0jocuLKtoCsm9YAIxLNVlt3g9CCa9E9wYMAHfA7IPYZf04Vda6ea7
FnTgLgz5abQZALX5qNnFMDo0LUr9Df81hNjmkdfUv+jwXTlYhxCXgPD4u6gr
i3TgsUyZQgdj2P141ki9jQEpLGdBkiUZOjsvJf5yngH9AypKZCUZpu2GZdsV
DLjedb7NzIUC/ZZOXLY5Ci28fUypjAJHFKw900EohNytbNnYQ4Gfs7evsD+M
Ao2nHXBbQQHq7uiZoGAUBHYNN88pKYD3duYqQlBAbakOrv9QwKQ34XVdOAqR
1jLnh18o0CZXBkfGomDF2RrczEKAKbsS/zEdhb+LruvZsxGYymp1t85EIdHi
S7mIg0C7xwTTPwuFHvbNyQRrBCK7XfDuCyicMNeMd/rx/UmXWrPyCgr9TDxD
7IJAdKdnZmgBCmdEdAfrrQi4ZyQdLClEYSUzXH51OwLsHXccXhahkLyMRf/d
A4HODkKPewkKa0wTCtbtR4DTUUW3u4PCq9we5xJvBGbTBt4ElqGQutR2hOqH
QJebTlNeOQoqVMlVByAQ9/Sgj34lCml/ruoIDELAIy2Nt7kKhQ1oaljPYQQs
3RoX46pRGMpRGW8OQWBeb7i7pgaFDAa/tkaAgExqVDhei8J/FvEqig==
              "]]}, 
            "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVxXk01AkAB/AxhLD85jcYx8xvNK/WkeiiLfv8vsqWtl1Jq+TxKo+sO0WO
Im3limp5JVfKsZJUaFjnTOwmxEQHkyxqiLVpyisZQ7v7x+d9lvmGu/szGQzG
j//5/+xgrZkt+Uxx/ExRS1UwAe862ncymyn2+DyTLw0hYKYa1Xs+iyk261bE
qYQRuJk7fEeaxhSfllva7zpMoKnjXkh4LFN8wE+3XB5JYMR8/3juHqZ40OZD
om0CAQtZjfQ9wRQnNtrP3bpIoMHbR1x4VkWcdsdRp0xI4NN4Ruy5vQxxIdO3
XrKEhXlr/v3ZuEWRT1FWVbEbC4k90YGTu5SiadIzYD6HBfuic5OKuTlR9maH
U2cnWTgjdvrToHNW1B+SzGlaR0KNVRPjFvxR5BEk27z8DIm54lj1fM6MSEfx
96LeExLJp169k0/JRaGhewLKuWxkCL7y7RK8FW0x5ocdDWHDoT8nr715QkSQ
Hs1TtWw8JXpTx8JkIjdp2LOJL2wU+Sy4Jp0ZFu0rSb5msFMfirbRz4e6novW
PTgseX9FH+vG/VXPV3aK9Lwy3ikn9EHf9ZOUb7wr8ty+sjJ9gwHCW4cq1wZU
07FzGpOPEg3ASK3t15zvog0num0cHhtAfVrYbHj/Of3gaNtpLxND+L7ZNaBv
NkK/Cs4zLwsyxHN3quBEh4zekf3XXEy9IUwtf7vZK5ikfXN2TimZHChz6zTf
SN/SKr+7/lDpzkG/Q2t/pNl7+lKZgSdRwEFDwBO3MZcZWhh/tXxujIOQg5Yf
7K59pPWfBl7StTNCEjG0IV4yS+vdXG7Vn2CEsIxnpSWrFLTdsYzyzh4jjLbH
bGxMVNJeso/fOfOM0VgXG/GwYpEO0P+QcuSQMaobhide/MKAy+nrsk6hMRwi
10w9ylNB2Q2dwIEvxkhN90y0v8OE+clx3VAXE7RoF1kSL1Rhl96ptjLbBGX+
JivG5GoQVouIwhETRH8tXG/FV8fi4pV2h9WmUN5PuBy0UQMSniN5Ic4UW5t4
5wSumjgpK5gJbDNFNG846/u4pShOu9gcQnLhvU8yHZqpBcfYewxzby4slKM+
Kq3aiFJNSNe8xUX9Qsd+nX90kG8mTIlQcPFFOlJDMnXh77j7deYWHqx5JtxU
Wz20684/eJHJQxLPKTh+OYFnfaUJgy95GBgcZh25TaC9gMj0W0HhaveFVsqZ
hYAgOpodSaHFei+3Q8KCPMpD40QzhcBbt1u+6WOhWFDysK2Fgr61+sEbT1lY
cK1J1RZTCF4pLE2WsnDehq2d10rByIptu/U1C+GQajW0UzhiLnFq+8RCXGDi
4mwvhRWCbQHNPBKPC1xqj45TeHz96tJVZiQmWBXhjW8onFj2qSJfQKLeucdC
dZJCn1mp/Lg5iQPTe3Izpygk8FXjNq0h0ZoSEVclpzDAFaXXOZNI+7Xb5p2C
wul8Q1vzbST+ePmtzF5JwYYb1nt5OwlT9dCchAUKZ015hsdcScwr9FR1GXys
NTleuN6TxO6SA0+sl/AxlNPnVOJF4idOf1KkOh8pxlYytg8JXozupiYNPoaN
pBYzB0kMaYkLd2jxkXZldZevH4kmbHLP0ubD3igltO8QCfuQKLVBHT5Gs4f1
NgeSwIWIWoEuH+mcDdVVwSR6Kmx+DtLj419k4Sju
              "]]}, 
            "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVk3k41Hkcx8foQaTm9zOXub6aVghpIpGd/X0cYQ827aa2aDZFSZmtWHcr
VybXU23ZkFpHkqTk6OI3eNoc5ZjkKBoiOTpkFiXH2j/ez/u/1/P+4/Ve6SPd
6kulUChui/m/0wO0VY5ZVHmJySrilQgDr0rCZySdKpeMxDM0LTEwUA9uSz1L
lau0s8ZMrTC4lqEs6T5FledSfkgPtsbgQUPZIWkYVR7L1H2rZYdBn5FkKMOT
Kscv+SZbOGFgPHi7+yONKo+z9C+I9MTgnpe3/FK8mjzaY9SZGYHB1FBKWNJ2
ivyZ0XGGtBGDL2aoZjp8nqwuCYuOoeMQ3RziP+IxS34YyO0VeONgnZM0MvP5
M6nvYviTsgiHOLn9Q0bjNLm0O1a0axKHJdjt0C0Bk+Q2PDJ9xkkPPueGaWSx
VOREyJcm4Vk9OHni1YfxsXHyJSPEWrNHD1KEuj5Nwnek56HsiOWmdLDrvJD5
qGqYHNCUShRBdGintcleBw6SXYnrBlEVHXK859wT4pSkg3joYpoOA2bq+j/5
NXWQKv1nFQ9+ZoDlkK96anEj6XDOKlInjwHEzX0thbY3ydYxhnzgIwOktb3F
6/eXErf+2boqfBMTKLKKTq0vTUSH4FGaSMYEjfflVcyaDuLriGV/FCiY4PPG
o4tu0EdIjx6cEAtZ0LFVcDGyYZCIb9zmuPs3FnBNrlxrE44Qrt+0t4nvsmA2
o1LrTfc7ourxgc1iLTZ02tV2Bhl8JOoL13rOerDh3v6nW167qojC5il15ww2
HNpjMrHh8iRRcSdv4cYwGxJovRujWqaJsChfly6RPgSmPMvPM58h5qQ6EoMT
+tD/KNT2fvQsMWynmJho1of7lWFH6ovmCYV2W2wCiwOl95TDz2MoYL7P70cb
Pw7YBYnGHmeqQaJTmbSohAOy5B3R1iVUaGh4UVs4zYFqnRwT2nN1kP0L5MPN
XCjw5Ri+Hl8CVtp4RW4qF0JWl1utQRrQc3rsZXYvF2Zrjp8/aKsJq5ulu72M
eOD8gJ8kdNcCxpyfd76UByF85dnvwpeC8ELfvHY1D7x+aXl/+Iw2aMxQMyw1
+WA82++tVqsDJmope0M9+XB3rkGy7O0ykLz0SnXN48NCd99tnLoc6rNaPXve
8sGMz+HJLFbAULBKnmQngAS+fUDUVzTYSHIZC3EC6HqhxI7eoMGkaNeR+ccC
yH6SVitY9H7aoXSUzUVQbbad19CCgen3q8en9yLwv36j2kaBgcfKTHexLwK6
mcaeq+0Y1JTVXI3xQxBgWp5/shuDhbumEl1/BOw1ehbOAxjUH7veLgxEcNSo
xb5uCoN1QlaBWygCQ6HL/io+DuWH6ba5yQha/85eam6AQ5DDppThFASRK6eK
soQ4kGXBb8zTECgM8scjjHAwzBP/eec0guNIPXyTCIflGyTvn5xH0MUjkyud
cDg1kJP56TKC2CymhZELDsfqGB/EOQjW8gLbzn+LQ+GZBMfYXATxXD7zd/dF
vit/VPcKgvWciEtWOxb3rO2xWVWEoPeCwj5vJw47B5pkB64jSNRfM6i3+ONf
R3n9xcUIlOxuY9UeHDTc+mNsbiI49de6Jp99OEhaixRRtxBYsxMPK/xwSOMO
GteVIuhPV65w8MfhnNvTcK0yBMmsjaW3AnAQ0ULq3coR/AcAqiXt
              "]]}, 
            "Charting`Private`Tag#3"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{-Log[
                Rational[256, 25]], 
              Log[100]}, {2.708983573110149, 7.927054531352085}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-2.4707072822280116`, 2.7089835731101553`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Exp[
                Part[#, 1]], 
               Exp[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{-Log[
               Rational[256, 25]], 
             Log[100]}, {2.708983573110149, 7.927054531352085}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {-2.4707072822280116`, 2.7089835731101553`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Exp[
               Part[#, 1]], 
              Exp[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV0fk71AkcwPExjFtmvjNmvmmGMZHBSPdEz+73ozwqysbT6ciyShrHE1l3
xxYZV5eymHIkFbmPWRXfoXo0OWaHKSbVYFFqFU1yRG37w/t5/QFvi8AIr0NE
AoGw80f/myPQV28RESVbXf2zv5eTwFeMBY7nECVBhY9e8ipJwNaMlmddJkrO
zNtYeVeToCxPVaVMI0paKj831NeT4IG0PjQijihZz0jrC2kmwaC1/1jeXqKE
87beVNFNAu5InXKKTJR8F+oX3Z4iwT1fP0lBsoaksauhwpOvDV/GMuPS9xEk
OaksuU+3NnzlmbfOxH/DFdWia7/56MCp7piQcc8FPCo1Ze2tUR3YUJw+Pj83
hydfPt1bnKALZyXOj02ezuCfDLKZIh090KLUxe4STOM9YnHEzgI9mLsRpy1i
qHEa1TXDaZ0+nDs9/HHy/SReM/De0wrXh0yOUWAHZwJv7Su2eLLHADb15ea3
N7/F7ZyP5R0ZNgAFWS4cDR/BZw+UvXQJNYRiv0WPlLMq3LH0M1epYQTzD4dm
D3c8x3v995oJMo1g7dghzayKp/jQDimrwXIJYNVBsjuO1bjXeOmYU9MSiGh7
VbEmuBZjqfP3t2wxBoKwsU/3awfms6pYMac0Bu0PDc301udY/IQqcelaMgS+
8eynsQexk74xNOQkGZ57mV1LlI5g/OWPLtyWkmGZTWmZnDOO5ReKhn4ypsBC
nlj3jXICaxIn8au8KdC3qa3vOHsKO5v8LsC8iAL3gnt3jW5TYxrlhsfsxygQ
GmDzaX3hNMY/yk9mrEYghfyKnySbwUwHJ8IIMQiEZz67WWI/j4k/3vV53IbA
UHus4/1TCxhpn8VKrhEV7ovjjj0p/4ZpRFs8E3pRofae6u2LPwjQyLM93X6N
CpuOr37fma8BaH6LhtYIFYQZ+09tqCICL0A3+DWXBi0GxTbkF5owJ/GWZ0fR
4NYhU6vRSS2I6ttIdmuiQcyKhnW25tpw65z57gEtE1hoPXH1qKMOpH64GCpw
NwHXB6x0jocuLKtoCsm9YAIxLNVlt3g9CCa9E9wYMAHfA7IPYZf04Vda6ea7
FnTgLgz5abQZALX5qNnFMDo0LUr9Df81hNjmkdfUv+jwXTlYhxCXgPD4u6gr
i3TgsUyZQgdj2P141ki9jQEpLGdBkiUZOjsvJf5yngH9AypKZCUZpu2GZdsV
DLjedb7NzIUC/ZZOXLY5Ci28fUypjAJHFKw900EohNytbNnYQ4Gfs7evsD+M
Ao2nHXBbQQHq7uiZoGAUBHYNN88pKYD3duYqQlBAbakOrv9QwKQ34XVdOAqR
1jLnh18o0CZXBkfGomDF2RrczEKAKbsS/zEdhb+LruvZsxGYymp1t85EIdHi
S7mIg0C7xwTTPwuFHvbNyQRrBCK7XfDuCyicMNeMd/rx/UmXWrPyCgr9TDxD
7IJAdKdnZmgBCmdEdAfrrQi4ZyQdLClEYSUzXH51OwLsHXccXhahkLyMRf/d
A4HODkKPewkKa0wTCtbtR4DTUUW3u4PCq9we5xJvBGbTBt4ElqGQutR2hOqH
QJebTlNeOQoqVMlVByAQ9/Sgj34lCml/ruoIDELAIy2Nt7kKhQ1oaljPYQQs
3RoX46pRGMpRGW8OQWBeb7i7pgaFDAa/tkaAgExqVDhei8J/FvEqig==
          "]]}, 
        "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVxXk01AkAB/AxhLD85jcYx8xvNK/WkeiiLfv8vsqWtl1Jq+TxKo+sO0WO
Im3limp5JVfKsZJUaFjnTOwmxEQHkyxqiLVpyisZQ7v7x+d9lvmGu/szGQzG
j//5/+xgrZkt+Uxx/ExRS1UwAe862ncymyn2+DyTLw0hYKYa1Xs+iyk261bE
qYQRuJk7fEeaxhSfllva7zpMoKnjXkh4LFN8wE+3XB5JYMR8/3juHqZ40OZD
om0CAQtZjfQ9wRQnNtrP3bpIoMHbR1x4VkWcdsdRp0xI4NN4Ruy5vQxxIdO3
XrKEhXlr/v3ZuEWRT1FWVbEbC4k90YGTu5SiadIzYD6HBfuic5OKuTlR9maH
U2cnWTgjdvrToHNW1B+SzGlaR0KNVRPjFvxR5BEk27z8DIm54lj1fM6MSEfx
96LeExLJp169k0/JRaGhewLKuWxkCL7y7RK8FW0x5ocdDWHDoT8nr715QkSQ
Hs1TtWw8JXpTx8JkIjdp2LOJL2wU+Sy4Jp0ZFu0rSb5msFMfirbRz4e6novW
PTgseX9FH+vG/VXPV3aK9Lwy3ikn9EHf9ZOUb7wr8ty+sjJ9gwHCW4cq1wZU
07FzGpOPEg3ASK3t15zvog0num0cHhtAfVrYbHj/Of3gaNtpLxND+L7ZNaBv
NkK/Cs4zLwsyxHN3quBEh4zekf3XXEy9IUwtf7vZK5ikfXN2TimZHChz6zTf
SN/SKr+7/lDpzkG/Q2t/pNl7+lKZgSdRwEFDwBO3MZcZWhh/tXxujIOQg5Yf
7K59pPWfBl7StTNCEjG0IV4yS+vdXG7Vn2CEsIxnpSWrFLTdsYzyzh4jjLbH
bGxMVNJeso/fOfOM0VgXG/GwYpEO0P+QcuSQMaobhide/MKAy+nrsk6hMRwi
10w9ylNB2Q2dwIEvxkhN90y0v8OE+clx3VAXE7RoF1kSL1Rhl96ptjLbBGX+
JivG5GoQVouIwhETRH8tXG/FV8fi4pV2h9WmUN5PuBy0UQMSniN5Ic4UW5t4
5wSumjgpK5gJbDNFNG846/u4pShOu9gcQnLhvU8yHZqpBcfYewxzby4slKM+
Kq3aiFJNSNe8xUX9Qsd+nX90kG8mTIlQcPFFOlJDMnXh77j7deYWHqx5JtxU
Wz20684/eJHJQxLPKTh+OYFnfaUJgy95GBgcZh25TaC9gMj0W0HhaveFVsqZ
hYAgOpodSaHFei+3Q8KCPMpD40QzhcBbt1u+6WOhWFDysK2Fgr61+sEbT1lY
cK1J1RZTCF4pLE2WsnDehq2d10rByIptu/U1C+GQajW0UzhiLnFq+8RCXGDi
4mwvhRWCbQHNPBKPC1xqj45TeHz96tJVZiQmWBXhjW8onFj2qSJfQKLeucdC
dZJCn1mp/Lg5iQPTe3Izpygk8FXjNq0h0ZoSEVclpzDAFaXXOZNI+7Xb5p2C
wul8Q1vzbST+ePmtzF5JwYYb1nt5OwlT9dCchAUKZ015hsdcScwr9FR1GXys
NTleuN6TxO6SA0+sl/AxlNPnVOJF4idOf1KkOh8pxlYytg8JXozupiYNPoaN
pBYzB0kMaYkLd2jxkXZldZevH4kmbHLP0ubD3igltO8QCfuQKLVBHT5Gs4f1
NgeSwIWIWoEuH+mcDdVVwSR6Kmx+DtLj419k4Sju
          "]]}, 
        "Charting`Private`Tag#2"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVk3k41Hkcx8foQaTm9zOXub6aVghpIpGd/X0cYQ827aa2aDZFSZmtWHcr
VybXU23ZkFpHkqTk6OI3eNoc5ZjkKBoiOTpkFiXH2j/ez/u/1/P+4/Ve6SPd
6kulUChui/m/0wO0VY5ZVHmJySrilQgDr0rCZySdKpeMxDM0LTEwUA9uSz1L
lau0s8ZMrTC4lqEs6T5FledSfkgPtsbgQUPZIWkYVR7L1H2rZYdBn5FkKMOT
Kscv+SZbOGFgPHi7+yONKo+z9C+I9MTgnpe3/FK8mjzaY9SZGYHB1FBKWNJ2
ivyZ0XGGtBGDL2aoZjp8nqwuCYuOoeMQ3RziP+IxS34YyO0VeONgnZM0MvP5
M6nvYviTsgiHOLn9Q0bjNLm0O1a0axKHJdjt0C0Bk+Q2PDJ9xkkPPueGaWSx
VOREyJcm4Vk9OHni1YfxsXHyJSPEWrNHD1KEuj5Nwnek56HsiOWmdLDrvJD5
qGqYHNCUShRBdGintcleBw6SXYnrBlEVHXK859wT4pSkg3joYpoOA2bq+j/5
NXWQKv1nFQ9+ZoDlkK96anEj6XDOKlInjwHEzX0thbY3ydYxhnzgIwOktb3F
6/eXErf+2boqfBMTKLKKTq0vTUSH4FGaSMYEjfflVcyaDuLriGV/FCiY4PPG
o4tu0EdIjx6cEAtZ0LFVcDGyYZCIb9zmuPs3FnBNrlxrE44Qrt+0t4nvsmA2
o1LrTfc7ourxgc1iLTZ02tV2Bhl8JOoL13rOerDh3v6nW167qojC5il15ww2
HNpjMrHh8iRRcSdv4cYwGxJovRujWqaJsChfly6RPgSmPMvPM58h5qQ6EoMT
+tD/KNT2fvQsMWynmJho1of7lWFH6ovmCYV2W2wCiwOl95TDz2MoYL7P70cb
Pw7YBYnGHmeqQaJTmbSohAOy5B3R1iVUaGh4UVs4zYFqnRwT2nN1kP0L5MPN
XCjw5Ri+Hl8CVtp4RW4qF0JWl1utQRrQc3rsZXYvF2Zrjp8/aKsJq5ulu72M
eOD8gJ8kdNcCxpyfd76UByF85dnvwpeC8ELfvHY1D7x+aXl/+Iw2aMxQMyw1
+WA82++tVqsDJmope0M9+XB3rkGy7O0ykLz0SnXN48NCd99tnLoc6rNaPXve
8sGMz+HJLFbAULBKnmQngAS+fUDUVzTYSHIZC3EC6HqhxI7eoMGkaNeR+ccC
yH6SVitY9H7aoXSUzUVQbbad19CCgen3q8en9yLwv36j2kaBgcfKTHexLwK6
mcaeq+0Y1JTVXI3xQxBgWp5/shuDhbumEl1/BOw1ehbOAxjUH7veLgxEcNSo
xb5uCoN1QlaBWygCQ6HL/io+DuWH6ba5yQha/85eam6AQ5DDppThFASRK6eK
soQ4kGXBb8zTECgM8scjjHAwzBP/eec0guNIPXyTCIflGyTvn5xH0MUjkyud
cDg1kJP56TKC2CymhZELDsfqGB/EOQjW8gLbzn+LQ+GZBMfYXATxXD7zd/dF
vit/VPcKgvWciEtWOxb3rO2xWVWEoPeCwj5vJw47B5pkB64jSNRfM6i3+ONf
R3n9xcUIlOxuY9UeHDTc+mNsbiI49de6Jp99OEhaixRRtxBYsxMPK/xwSOMO
GteVIuhPV65w8MfhnNvTcK0yBMmsjaW3AnAQ0ULq3coR/AcAqiXt
          "]]}, 
        "Charting`Private`Tag#3"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{-Log[
            Rational[256, 25]], 
          Log[100]}, {2.708983573110149, 7.927054531352085}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {-2.4707072822280116`, 2.7089835731101553`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Exp[
            Part[#, 1]], 
           Exp[
            Part[#, 2]]}& ), "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2.4707072822280116`, 2.7089835731101553`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-Log[
        Rational[256, 25]], 
      Log[100]}, {2.708983573110149, 
     7.927054531352085}}, {{-2.3263016196113617`, 4.605170185988092}, {
    2.708983573110149, 7.927054531352085}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0]}, {{{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 
       0.}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.5\"", ShowStringCharacters -> False], 0.5, AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
      3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.684611727667927, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.802394763324311, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.006367567650246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.294049640102028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.699514748210191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.85366542803745, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.987196820661973, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.104979856318357, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.210340371976184, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.920310197921215*^9, 3.920310212655183*^9}, {
   3.9203102544975357`*^9, 3.92031026077334*^9}, 3.920310354011674*^9, 
   3.920310388521475*^9, 3.92031045493932*^9, {3.920310672835435*^9, 
   3.920310699065048*^9}, 3.92031095639347*^9, 3.9203431987873306`*^9, 
   3.9203434362716846`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"933eceb8-da28-074a-bbed-67300ca83e63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", " ", 
       RowBox[{"Sqrt", "[", "delta", "]"}], " ", 
       RowBox[{
        RowBox[{"qu1Taylor", "[", 
         RowBox[{"eta", ",", "nb"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "*", 
          RowBox[{"qu1", "[", 
           RowBox[{"eta", ",", "nb", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
             RowBox[{"nsbound", "[", 
              RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}], ")"}]}]}], 
      "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "10"]}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "1000000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9203435427731075`*^9, 3.9203436080273895`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"771631cf-379c-464f-beea-ab09df90948b"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk4FnsUB3Bbqmsn+xLJUs1MkmiRmVPIUsl2QxEliSyVK2lBab8iIVt1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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1Hk4FnsUB3Bbqmsn+xLJUs1MkmiRmVPIUsl2QxEliSyVK2lBab8iIVt1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              "]]}, 
            "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1000000}, {0.8661670868541136, 
             0.8753071129478961}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.8661670868541155}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1000000}, {0.8661670868541136, 
            0.8753071129478961}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {0, 0.8661670868541155}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV1Hk4FnsUB3Bbqmsn+xLJUs1MkmiRmVPIUsl2QxEliSyVK2lBab8iIVt1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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1000000}, {0.8661670868541136, 
         0.8753071129478961}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 0.8661670868541155}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.8661670868541155},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1000000}, {0.8661670868541136, 0.8753071129478961}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9203435550752563`*^9, 3.9203436086602993`*^9}},
 CellLabel->"Out[79]=",ExpressionUUID->"599bc44a-d49a-fb41-9f7c-09c84ea73a65"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Improved data-processing bound", "Subsubsection",
 CellChangeTimes->{{3.920481904090061*^9, 
  3.9204819216506643`*^9}},ExpressionUUID->"c06e72b1-010a-4442-9da6-\
0b575250f2c3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.920481929805491*^9, 3.920482007757887*^9}, 
   3.920482312586401*^9},ExpressionUUID->"480ac2fc-0f1e-4c40-930e-\
9de7daad1869"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eta", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nb", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gbound", "[", 
    RowBox[{"eta_", ",", "nb_", ",", "ns_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gfunc", "[", 
     RowBox[{
      RowBox[{"eta", " ", "ns"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "eta"}], ")"}], "nb"}]}], "]"}], "-", 
    RowBox[{"gfunc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eta"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"nb", "+", "1"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", " ", "ns"}], " ", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "eta"}], ")"}], "nb"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"eta", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "eta"}], ")"}], "nb"}]}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gbound2", "[", 
    RowBox[{"eta_", ",", "nb_", ",", "ns_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gfunc", "[", 
     RowBox[{"eta", " ", 
      RowBox[{"ns", " ", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "eta"}], ")"}], "nb"}], "+", "1"}], ")"}]}]}], 
     "]"}], "-", 
    RowBox[{"gfunc", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "eta"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"nb", "+", "1"}], ")"}], 
      RowBox[{"ns", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "eta"}], ")"}], "nb"}], "+", "1"}], ")"}]}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"LogLogPlot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"gbound", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"n", " ", 
        RowBox[{"gbound2", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"n", "*", 
        RowBox[{"qu1", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "10"]}]}]}], " ", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.920482016829031*^9, 3.920482102973968*^9}, {
  3.920482133961791*^9, 3.920482140212471*^9}, {3.920482178215835*^9, 
  3.920482183670568*^9}, {3.9204823102581263`*^9, 3.9204823176780987`*^9}, {
  3.920482428629825*^9, 3.9204824958841047`*^9}, {3.9204833114259443`*^9, 
  3.920483330808783*^9}, {3.921533185397493*^9, 3.92153318595611*^9}, {
  3.9215332248306293`*^9, 3.921533255871004*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"897f5bdb-251c-4d36-9db4-82de6c954f20"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX041AcAB/BzPCbK3I8k4c7h3HG/FE3e2u+rPNpaVNaGctQ9IaksWd4l
qRxplmEJvWmJSaW8lX7npUdSXXTzUtOxvEZSJ+/Vtj8+z8dUHOYVyGQwGB7/
+f+cUE3lujym1Cp67mU+mw2/Sko8nMOUjpqGXWo0ZYOj+nPrqUymtF2WHzJi
xkZxrqKsK5UpHVQTzDnw2bjbfGtvWDRT2qvRbytfwUaPZcBA7o9Mqce23AnN
tWzw+8q73ukwpU+Ef9dG72Kjxk8kPXdMRRq3bs8mv6tsTA6kR6d5M6Q/TTZp
BbM5mBOy66ZiPtH52UkWjoEcJD6JDBneMk97N2/rq7zKgf3FtOHZmRl600Hb
CzoTHCRLXe8vfjhFc949yIh3NIUaqzxqc+gHet41Ru1+silmLkWr5y1R0qLG
VcqKJ6Y4ceSft+Mj47RajnioSpeLdO4icQv3DR25OzAzy58L544zZ5tqh2i2
hYNjYiEXcp1WSf/+PnoiIcCFNczFRdFHz+PJCpoootnxdmaYbeidDmpppwfS
JfoTUWawGwhUPVX6kC7iHXNwbzQDdX2X7Krjdbq9syhijbY5wuq7S22Db1Iv
Psi2r/neHAxJRYfGXAsldclOMSgwh/rY7Vr9unZq+3lVu7lX5hAPbunU4/RQ
BUdkP1TbWKDdyyQ/rrmPcnFTjTaMscAywR/FrdxhqsquWHyEtsB8bqXGYNcb
KmtvmrxBk4cO5/qOCM47Kss80F5rCw81wc8293+jpKZ+VQ4ps3jYu1Pw/qvz
HyjzSk3bqh4ejut0r46XTVGlES4uiTxL7E//63IhOUtJdjyeMQu3RG9TlOOd
xHnqlnwwafddS9ypjD7woOQTFbuZ9axMhY+bNYqh50kMjJwrVrRt5MM5YuXI
o7Mq2NPk4zh9mg/JSZ9E+zImSjWZIbUdfNzTuijQea4KXyd/kT9XgCuBhhb9
42rYMHblPWO3AJG826us2OoYvGUmOlwuwHxdQvYexy/Q7ZHB+jwjgPtd4zSu
pwYuhbVpmVBWiDRWZG6IWQDV6vAeg1Qr+PnKxvad1oT92KFkvadW4M/3ilTq
tTBdyNceXWaN6o/NAQtHF0JeHX1FHGSNz1095QRTG+832JV0lVhDaGxoJLH5
Em49AznCKWscN3YNjTfXQQfjUe3hNUJ0vlCwwq/pAMkuGQeShCh4/Eu9iRsL
lZIqT+qxEPeE3kbNMhacPLRVFumSCPnz2j2HNhZi18zecNMjoSdU31kkZ0G4
9a04bjGJUOvbl090sfDIYLpxZAkJAytdG/dXLMhfJ0geGpEIt5S5Nkyy0Gjg
p5fCI2HBXR9ca0xgInfjSlUnEk8vFCwgOQSaR0NfOTmTiDOdLMnjEojv+i0r
3IVEG+fyeKwlgQw3tdner0kksFVjnFYSSK/yapCuI9FpRJ+sdCOQRJd5J3iQ
OJqnb2O5nsAZo0DNCk8Sy432t2Z/S8DktVntm00kji0z1j/kSWA5o5Yr8iJh
axh7bpUPgfNB/mPO3iS6z7S5Fm4jsMjW/8JBHxIpS636dEUEHNKDtpb4klAY
dPGVOwnc+C6zxtCPROrvK1rEuwhovKzY5yUiYW+Qsq8tiIB7eh8n1Z9Eb47i
y7UhBI4ql8rrAkicXLL65o1QAlEHfE/M7CDxL6JNJJg=
       "]]},
     Annotation[#, "Charting`Private`Tag$23281#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk3s0lHkcxsfoMIWa9zVmxoyZH3MqCmmiSS7n/VoT2k3Sdj/kZNFqMlqH
XEpHEjEum86hXGIZtRFKaTbFO7RtuceWQdmhJFMSWYRJa/94zvPXcz7/PB+L
wPDdwVQKheK9lP87V7Jiyr2AqjSSG88OCTHwUxCBmlyqMiwsql3PHgNz3aiu
zEtUZcTltFJrBwzK89TVfWlU5a5iR58oEQYPm+8eD4+lKm+qpktpzhgMWgaM
5O2jKslcD7GdGAOr4Tt9k3SqUn3cKeD0Pgzq/PyVRed1lGKf/EWTUxjMjGTE
yvZTlI2yg+3SFgwWbFDjbNwiOZbt65jIwCGhIzpU46slP0Tp5PD9cRCVyDTz
c3Okwp9ioK7AIUnp9tikZZak4cc0h6ZxWIbdidklmSYbAqQ+82JjmCuN1Stg
TZGDVGqS4JIxpJx9/WniwwSZvsdtXO+VMWQIjAJbBR/J18xk+5XWDHBWXcl/
Uj9KOv55ltUdyYDn9K7Ut9JhcnUrrQDVM6DE/+vO5CQ1Ofkqbm+WgQnMPxr6
EtLaQ2pC10of7jEB+5Fg3czKFjJ7coeDgdwEiFtBnTe23iKDvSei30yaQHjT
QOWmozWErexTf6wTEyip91S0hVYC9/jLU5jKBL3x2npmYw/xK/2Z6Ho3EwLf
+fYyzAeJtQLNDVcBC3p28wtPNw8TrBN+C/4nWMBdd628S6AhpjuKU13vs0Cb
p6C96/tIvLT9rHWhsUHl3KSKNJ8krjOijLS+bKg7+veut15TRLWYWb8tjw3H
j6z7vLl4mhiVRCuqRtmQTB/YEt85S+ywXlhUCU1BmvGiTG47T3gnHWKanzWF
oScxWx8kaAlJhEvF5w5TeKCI/eVpxSKh8F3uksziQE2derQ/kQKu74P0HUM4
4Bwp/NCWrwMC91jLimoOpKYfSBBVU0H/UVDcjVkONBiUrKP368K5qKSTj7dx
4XowZ83biWXQcJgeVprJhei1tQ7rkR5g1i9yrw5wQdt4JufYVn0ot+5g+Fma
gcdDnkywkwZbnmpNysLNIJqnvvR93HK4NyZWrGgwA7+DneNh2SvAa5Vot70+
D6y0Q/46TQaw2SKFG7OPB/e/NgcYjhlCZlXkdi85D771Dd7BqSvhQNCPK1+N
8cCGxzFLtVsFqr3CGJkzH5J5bpL41XSY0zDaFpP40PtSjUVU0UFWaGi12MaH
q+1ZTfyl33fkk2VsLoIGm/1mzZ0YDLQJr83+hCD0ZlWDYzcGe3pLv7kEI2DY
6B35/fmSZ04thxNDEEisa8tS+jC4/UnEMQpFwF5vbOfxBoMMafF5gRRBhGWn
26MZDDZ8tAj0jkGwRuB5tJ6Hw0w5/9+SdATPfru63NYch6KTYq/RDASnLWYq
CgQ4ZKd7F9pmIeg2L5s4ZYlDf72nzx8XEZxBunFOQhxS6mzl7TkIes3IdIUY
hykhb8eXYgTnCph2lp5Le7seuWsJgg1m0q6c7UteSrbNJZYiOM/lMU/uxEE2
11tkdA3BJs6pIocDOPyQdnFcUIFg4Eq3m/wQDgz3F+KfbyK4YLp+2HjJ42Z2
Z05lJQI1u89q6ggOXtnvXR1vIUi7vLE1MAiHQsPajPjbCETsC2HdITjUaLL+
aapBMJSrXvVd6BIvMX4j7S6CdNaWmtsSHEaECee8axH8B5bEHys=
       "]]},
     Annotation[#, "Charting`Private`Tag$23281#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk3k41Hkcx8foQaTm9zOXub6aVghpIpGd/X0cYQ827aa2aDZFSZmtWHcr
VybXU23ZkFpHkqTk6OI3eNoc5ZjkKBoiOTpkFiXH2j/ez/u/1/P+4/Ve6SPd
6kulUChui/m/0wO0VY5ZVHmJySrilQgDr0rCZySdKpeMxDM0LTEwUA9uSz1L
lau0s8ZMrTC4lqEs6T5FledSfkgPtsbgQUPZIWkYVR7L1H2rZYdBn5FkKMOT
Kscv+SZbOGFgPHi7+yONKo+z9C+I9MTgnpe3/FK8mjzaY9SZGYHB1FBKWNJ2
ivyZ0XGGtBGDL2aoZjp8nqwuCYuOoeMQ3RziP+IxS34YyO0VeONgnZM0MvP5
M6nvYviTsgiHOLn9Q0bjNLm0O1a0axKHJdjt0C0Bk+Q2PDJ9xkkPPueGaWSx
VOREyJcm4Vk9OHni1YfxsXHyJSPEWrNHD1KEuj5Nwnek56HsiOWmdLDrvJD5
qGqYHNCUShRBdGintcleBw6SXYnrBlEVHXK859wT4pSkg3joYpoOA2bq+j/5
NXWQKv1nFQ9+ZoDlkK96anEj6XDOKlInjwHEzX0thbY3ydYxhnzgIwOktb3F
6/eXErf+2boqfBMTKLKKTq0vTUSH4FGaSMYEjfflVcyaDuLriGV/FCiY4PPG
o4tu0EdIjx6cEAtZ0LFVcDGyYZCIb9zmuPs3FnBNrlxrE44Qrt+0t4nvsmA2
o1LrTfc7ourxgc1iLTZ02tV2Bhl8JOoL13rOerDh3v6nW167qojC5il15ww2
HNpjMrHh8iRRcSdv4cYwGxJovRujWqaJsChfly6RPgSmPMvPM58h5qQ6EoMT
+tD/KNT2fvQsMWynmJho1of7lWFH6ovmCYV2W2wCiwOl95TDz2MoYL7P70cb
Pw7YBYnGHmeqQaJTmbSohAOy5B3R1iVUaGh4UVs4zYFqnRwT2nN1kP0L5MPN
XCjw5Ri+Hl8CVtp4RW4qF0JWl1utQRrQc3rsZXYvF2Zrjp8/aKsJq5ulu72M
eOD8gJ8kdNcCxpyfd76UByF85dnvwpeC8ELfvHY1D7x+aXl/+Iw2aMxQMyw1
+WA82++tVqsDJmope0M9+XB3rkGy7O0ykLz0SnXN48NCd99tnLoc6rNaPXve
8sGMz+HJLFbAULBKnmQngAS+fUDUVzTYSHIZC3EC6HqhxI7eoMGkaNeR+ccC
yH6SVitY9H7aoXSUzUVQbbad19CCgen3q8en9yLwv36j2kaBgcfKTHexLwK6
mcaeq+0Y1JTVXI3xQxBgWp5/shuDhbumEl1/BOw1ehbOAxjUH7veLgxEcNSo
xb5uCoN1QlaBWygCQ6HL/io+DuWH6ba5yQha/85eam6AQ5DDppThFASRK6eK
soQ4kGXBb8zTECgM8scjjHAwzBP/eec0guNIPXyTCIflGyTvn5xH0MUjkyud
cDg1kJP56TKC2CymhZELDsfqGB/EOQjW8gLbzn+LQ+GZBMfYXATxXD7zd/dF
vit/VPcKgvWciEtWOxb3rO2xWVWEoPeCwj5vJw47B5pkB64jSNRfM6i3+ONf
R3n9xcUIlOxuY9UeHDTc+mNsbiI49de6Jp99OEhaixRRtxBYsxMPK/xwSOMO
GteVIuhPV65w8MfhnNvTcK0yBMmsjaW3AnAQ0ULq3coR/AcAqiXt
       "]]},
     Annotation[#, "Charting`Private`Tag$23281#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2.3263016196113617`, 4.298713551114827},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[
     "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
      RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[
     "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
      RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[
        Rational[256, 25]], 
      Log[100]}, {4.298713551114827, 
     14.689403752964367`}}, {{-2.3263016196113617`, 4.605170185988092}, {
    4.298713551114827, 14.689403752964367`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[
     "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
      RotateLabel -> 0], 
     Charting`ScaledTicks[
     "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
      RotateLabel -> 0]}, {{{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.1\"", ShowStringCharacters -> False], 0.1, AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 
       0.}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.5\"", ShowStringCharacters -> False], 0.5, AutoDelete -> 
          True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
      4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.684611727667927, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.802394763324311, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.006367567650246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.294049640102028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.699514748210191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.85366542803745, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      8.987196820661973, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.104979856318357, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      9.903487552536127, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      10.308952660644293`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      10.596634733096073`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      10.819778284410283`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.002099841204238`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.156250521031495`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.289781913656018`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      11.407564949312402`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      12.206072645530174`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      12.611537753638338`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      12.89921982609012, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.122363377404328`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.304684934198283`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.458835614025542`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.592367006650065`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      13.710150042306449`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      14.508657738524219`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      14.914122846632385`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      15.201804919084164`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      15.424948470398375`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      15.60727002719233, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      15.761420707019587`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      15.89495209964411, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.012735135300492`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      16.811242831518264`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      17.216707939626428`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      17.50439001207821, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{
  3.920482103505637*^9, 3.920482141726021*^9, 3.920482185158373*^9, 
   3.9204823142341337`*^9, {3.920482480250452*^9, 3.920482508336812*^9}, {
   3.920483312163012*^9, 3.92048333140142*^9}, {3.921533149687297*^9, 
   3.921533194834972*^9}, 3.921533256162356*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"7c566a99-e485-423b-b650-702c1f2b0720"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"gbound", "[", 
        RowBox[{"\[Eta]", ",", "nth", ",", "nsig"}], "]"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"nsig", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", " ", 
   
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<=", "\[Eta]", "<=", "1"}], ",", 
      RowBox[{"nth", ">", "0"}], ",", 
      RowBox[{"nsig", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.922036402508852*^9, 3.9220364185236807`*^9}, {
  3.9220364930106373`*^9, 3.922036585776984*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"62295e8d-4ef8-4d6a-81e0-bbddfe5d5e8c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"nth", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "nth"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"nth", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "nth"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"nth", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]], 
     "]"}]}], 
   RowBox[{
    RowBox[{"nth", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]], "+", 
  RowBox[{"nth", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"nth", "-", 
     RowBox[{"nth", " ", "\[Eta]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "nth", "-", 
     RowBox[{"nth", " ", "\[Eta]"}]}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "nth", "-", 
     RowBox[{"nth", " ", "\[Eta]"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"nth", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "nth"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"nth", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}], 
    ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"nth", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "nth"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"nth", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}], 
    "]"}]}], "+", 
  RowBox[{"nsig", " ", "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"ArcCoth", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "nth"}], "-", 
        RowBox[{"2", " ", "nth", " ", "\[Eta]"}]}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "nth"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"nth", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "nth"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"nth", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nth", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}],
             ")"}]}]}]], "]"}]}], 
      RowBox[{
       RowBox[{"nth", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.922036419954492*^9, {3.922036519734881*^9, 3.92203653043353*^9}, 
   3.9220365957454576`*^9},
 FontSize->24,
 CellLabel->
  "Out[451]=",ExpressionUUID->"fbfbccdf-61fb-4823-9dac-34bd00596db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"nth", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "nth"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"nth", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nth"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"nth", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]], 
       "]"}]}], 
     RowBox[{
      RowBox[{"nth", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]], "+", 
    
    RowBox[{"nth", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"nth", "-", 
       RowBox[{"nth", " ", "\[Eta]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "nth", "-", 
       RowBox[{"nth", " ", "\[Eta]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "nth", "-", 
       RowBox[{"nth", " ", "\[Eta]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"nth", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nth"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"nth", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}], 
      ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"nth", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "nth"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
        RowBox[{
         RowBox[{"nth", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}], 
      "]"}]}]}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<=", "\[Eta]", "<=", "1"}], ",", 
      RowBox[{"nth", ">", "0"}], ",", 
      RowBox[{"nsig", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.922036699084618*^9, 3.9220367049365053`*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"659ca165-b2c4-4489-b170-d88aa492fdc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", "nth", "-", 
    RowBox[{"nth", " ", "\[Eta]"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"nth", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nth", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nth", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
          ")"}], " ", 
         RowBox[{"ArcCoth", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "nth"}], "-", 
           RowBox[{"2", " ", "nth", " ", "\[Eta]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "nth"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"nth", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "nth"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
           RowBox[{
            RowBox[{"nth", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]],
           "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Eta]", "+", 
        RowBox[{"nth", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nth", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"nth", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "nth"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"nth", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]]}],
        "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.922036710304455*^9},
 FontSize->24,
 CellLabel->
  "Out[452]=",ExpressionUUID->"0d1d1efd-9d95-4053-8c44-a4c93e195b20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{"%452", ",", 
   RowBox[{"{", 
    RowBox[{"nth", ",", "0", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92203674453415*^9, 3.922036751081748*^9}, {
  3.922036834756873*^9, 3.922036858607081*^9}},
 NumberMarks->False,
 CellLabel->
  "In[458]:=",ExpressionUUID->"bc5c477d-eefe-4850-a6d8-1d11f4b95cf3"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJzEnWdQVM0WrhEVM+aAOWDAnDN7RBREMGBCDKCAARDBBIqICCpZsiBJcpSM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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJxFm3ccj9X7/9/v+32v09ZOe0gpEqFdVLQU7SG7krSXxicNJKKJQlOUppKi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            "]], Polygon3DBox[CompressedData["
1:eJw1nAn4VlPbxc/znPFB5tlrTpGpKBqUSEWJTJVESmjOEMqYBkmlRJpokFSS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            "]], Polygon3DBox[CompressedData["
1:eJwt13fYVmUZAPAXObwfUGSmdbUQSSEDBWSDApIMAQGTZWCgKJgooFBK8LE/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            "]], 
           Polygon3DBox[{{1985, 1421, 938, 939, 1422, 1986}, {2074, 1471, 
            1019, 1020, 1472, 2075}, {1741, 1052, 1532, 774, 775, 2158}, {
            2206, 1117, 975, 974, 1384, 1937}}]},
          Annotation[#, "Charting`Private`Tag$102572#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, 
      {GrayLevel[1], EdgeForm[None], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFVmtTlVUU3pv3fc958YaooHKVg2ZJYIZKNU3lVFOWM13M+m46ftCA4gCm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           "]], Polygon3DBox[CompressedData["
1:eJwtldlrVmcQxt+Tc853ThTc0hiXRPMl2qRFpS0FxaLgVrW0BffuG0gv1NgY
81VKxQuvVIogXiiuVS8E0S70rq0x0VgVsfg3dLPVelO1Khj9PT7vxXDmeWfe
ZWaemVP9ZOPyrroQwjYkQ36phDCR7+Y0hP/LEEbmIexKQpiMPMLhEvZm7L3Y
72O/CJ4A7gHfA18AjwN3g++AJxUhNIGfYW9vPV/O289Z05ES/VX8NqD/hs9i
9Mvsb0GvoT9gf4pPL/a/WLvAGaPAX4F/B+8HX8F/EnqVIJbi34j9EPZbrB3F
Phy8HXwbfBWcgHvAf4LPg+vYr/jncF8D+nlkLHgD+D/OG43/bvz/YO0A/hXw
FvBepAF9AnIGnW0hoK/I/ZY2ZKXiI/4B7G3oW4l/gDM/5OwPkOfY1MX3u8Qx
1uGzHvxN4jfqvJngds5aC56Fvi9zrlQT1eYxuD3xG/XWz/HpSxzzMPAQ9mri
nCl3feCd6F2xnsrHlMQxKJZLrO1D/zLWR/l7Gf2sOICeIYQQvgc36z7AR9zZ
SiyDxLcqd7yqoeIPrA3D9h4+nfJBxrO8CXyXvRPx+RZ/0vQ0/hbkB/DzWst9
h+7qRPLc+efIpz7yFT+eTXyGzhIHxUXdMaYwR8VVcfpsaU6L2+JsA/bH4Hre
9A5rHXyPEP8/wRwVVxWPajkz1lAcHsz8HnG7H9zEvjfZ/1PpuHT3W3ybWa/V
m7fi78jCfaH+WK03VcyxQ1nkY8XnHczMt4GKeSg+Ltc+8BeFuXwt8l09cgz/
f4N7R/F+nZn/6tWHpTmpepxTrOgvJu4R9Yr6R2f9irxWuoaqpTgqrnbE3LyN
bC5dQ9XyXaS3dA03xZhGF45pVeqe744cF9ffR2ql41VMjdh/Lj0juqP/qMIx
Lot2+alnlHflfyr2RuxLUvfAo9w5XhPv1zs+i2etVI0rzo9miWZWX4yvyr7+
xNwVp8XtEcH9MkDu2sDdiftd+TueOefKvfih3piBXNb8QV5A35Z43ugu5Vrn
t3LeWvB1cjudtU/R+/FpxbYx8fwSZ8SdN8SHwv0q2ylkXJwfH6fuMb1XHBFX
xPmWwhwRV9TDzYU5KW7eiPkUJ8QN9fCUwnw8nJlT2j+5cK/9HevXikxL3APq
n2rhWG/GftEb9dbXkZ7S/wvZlIO2wpwT914CtxeeT8rlaWR87vml2aMcnEPf
Wro3BuP/QfOlhm0PMib3m/S2sZm5pjmteb0O+1z0hch69JPIotRv1tubMs+C
eal9dyDzI4fF5ZJ3DpVek01nLEh9hs7SP0n/psHYu7U4f8R5cV8zQ7NDOVau
GzNzWRzR/FfPiTvivLivGajB1Rn/r0nEs1PP9hPIK6n7U1z6UfMld41Ua80Q
1U45179PHFUtOuL/N8T3iCPinmawuHMx8/u2xHlaVDxLVP8h8BOont4b
           "]], 
          Polygon3DBox[CompressedData["
1:eJwl0ElKQ0EURuGbxm6uCSaCSRRsEJHgTMeCOhB04tQswAhJnIgbER3YLMMu
USN2u3ABbsDo93iDn7r31LlVVFUbzd3DbESMy5D0hyOK+Yg3Wc5EVEciXrCC
/lWWsAq2gE3xK4aq0hvV47P2n3gXcoc98ybUfVm0N805wQv4GfbtjJa+LX/O
aeUiStic/TK3ZqbHO5dbThZf56zJjb2CmRK2px+om9ajXHr2tnVLKryu/jGf
1gnblF/+jzP31ZOR3j/Q19y7wnvnX8o9NoPVsQ/9lTxgveRt5nbMF9XdMe/n
rfI+OdfJnbxT/Evd4B3IBucYz5jp5NJ/TP6zg4W1jZWV8+p/PB0tiQ==
           "]], 
          Polygon3DBox[{{2124, 721, 867, 1548, 1229, 1829}, {2173, 1044, 880, 
           879, 1182, 1807}}]}],
        Lighting->{{"Ambient", 
           GrayLevel[0.8]}}]}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl0ktLVVEYgOGvPEet49GjWXnJu928lulAsFEQQY4iDXRWIihig5QKGkY1
j2rebV7UuIH+AvN+9xfUWBB8Fg5e3vfbZ6/F2nuflsdPH8yeioifyBRFpG4+
HVEvWosjCuY2buJO7uFBvs33eJgf8XhyScSBdZPmafN/Padf6nl+x8/5E7/h
7/yBf/NXXuQ79hi1bgF/zZ95BLlMxLJ5RZfpFb2q83pVd2Qj1sxr6Zx6Xa/r
Lr2hN3S33tTl1myat3SF3tLbuqC39Y6u1Dt6V+9yj7V7ek/36n29rw/dN6EX
cWD+wk/wx/MsmX/wQnoO/sXv+Ru/5o88XRpx5H2/1aOefdnaF/qhXtLP3Ddl
nuAxHuH7fJeHeMb68N0m0Y8B3EIfWtzTyr2oRS59Py5HDZrMeb6IRl3GF9Cg
X9k3pwv6PJ9Fha7mM2kPfS7ty6Wc5youQXHC3JjOgEr8s1/WtQbdnPZFxnwp
nQNX0I3LqHa9nq+jDjfQji5kUeX3q9yBa2hDJ24WnfyHjwGNTUXm
        "]], 
       Line3DBox[CompressedData["
1:eJwl0k1LlGEUBuAz5bejkkNqOmiDRIRERGiamWmO2lSmpmZamZPSJmzpwj8Q
ERYiEhHRQgiRCJEIkahlO/9KP8HrpcXFfZ8zvB/zzOSKryZXUhHxjq/KCdlQ
GrGtL9Nu0XUy4ird9HCNXq6TKYvokzfo5yYDDHKLUz4fknmGGWGU0/a3ZYE7
NJjXKiLu6vcYo9HuvhxngibzpCyXD2SznJLTtOgz8iFZfVb+c78K/ZE+R6U+
Lx9TpT+RT1ngrPmZXKRI2vxcLrHMC+q46Hzy5WZn06oXPOMoOSPzH+rsvshO
frPqmlq7z/oVflFj/iQvJ/dw1ocybfdRXuKAavMH+bfEM+VPquy2ZAc/qDRn
XL+pX2AfrxP1dhv6efZYSc7M/r1+ju+8tPMVYz35jTnjmm9SxFuZo8mwK71C
vEm+j9Imd3B5vJbZ1P//zTGIzTCZ
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{1570, 1815, 2140, 2155, 1042, 1816, 1912, 1913, 1860, 2427, 
        1728, 1817, 2168, 2289, 1729, 2170, 2169, 2290, 2287}], 
       Line3DBox[{1571, 2139, 2174, 2492, 2157, 1818, 1049, 1572, 2299, 1739, 
        1573, 2300, 1740, 1574, 2301, 1741, 2158, 2498, 1742, 2159, 2499, 
        2175, 2350, 2160, 2176, 2351, 2161, 2500, 1743, 2162, 2172}], 
       Line3DBox[{1579, 2177, 2352, 1578, 2178, 2353, 1580, 1059, 1581, 2305, 
        1744, 1582, 2306, 1745, 1583, 2307, 1746, 1584, 2308, 2179, 2354, 
        1585, 2180, 2355, 1586, 2181, 2356, 1587, 1067, 1588, 2309, 1747, 
        1589, 2310, 1748, 1590, 2311, 1749, 1591, 2486, 2123, 1750, 2156}], 
       Line3DBox[{1593, 2182, 2357, 1592, 2183, 2358, 1594, 2184, 2359, 1595, 
        1074, 1596, 2312, 1751, 1597, 2313, 1752, 1598, 2314, 2185, 2360, 
        1599, 2186, 2361, 1600, 2187, 2362, 1601, 2188, 2363, 1602, 2189, 
        2364, 1603, 2315, 1753, 1604, 2316, 1754, 1605, 2317, 1755, 1606}], 
       Line3DBox[{1608, 2190, 2365, 1607, 2191, 2366, 1609, 2192, 2367, 1610, 
        2193, 2368, 1611, 1090, 1612, 2318, 1756, 1613, 2319, 2194, 2369, 
        1614, 2195, 2370, 1615, 2196, 2371, 1616, 2197, 2372, 1617, 2198, 
        2373, 1618, 2199, 2374, 1619, 2320, 1757, 1620, 2321, 1758, 1621}], 
       Line3DBox[{1623, 1952, 1953, 2452, 1622, 1958, 2375, 2255, 1624, 1964, 
        2376, 2256, 1625, 2258, 2377, 1969, 1626, 2259, 2378, 1975, 1627, 
        1416, 1980, 1628, 2460, 1985, 1986, 2459, 1629, 1991, 1992, 2461, 
        1630, 1997, 2379, 2263, 1631, 2003, 2380, 2264, 1632, 2008, 2381, 
        2009, 1633, 2266, 2382, 2015, 1634, 2268, 2383, 2020, 1635, 2467, 
        2026, 2027, 1636}], Line3DBox[CompressedData["
1:eJwVz8dNA1EUBdDHhrClAzbk3AQ5GZDIwQaTTQEmGIwNSBRAPyRBE+RkmuDM
4ui+eff/GU1Dej+Vq4qIDNnqiJmaiFn6yHNUF/Fs32ieY55+DjjWveiazAss
MsBjbURB96pr9rzEMvV2g/KQN12LXOHM/sadoeR7vOta5a1dSbdqHk6+x4eu
Td7pyrq0eYQC13ZXdu3mDGuMcpKw/3S3w7xOljFOE7ovXad5g03GefK+ou5b
1+V5i20mKPJj3y13OHfu3vlU8j/86nrkLhe6PTlJiYquVz44f6nLmacp86eb
kv+dwjNu
        "]], Line3DBox[CompressedData["
1:eJwV0LdKg2EUBuDjYNu9AW/JxVlB7Ill8DocNOpgFxsWbFiwgAUsRCNJxBKx
YAO9B59/eHjPd96TDH9tY7ouVRYRDfRWRNRURvzyx3R1RKkqosf+2/uHD76Y
1H3Kbt2bfOeFR/cTuldzl64kn3ngKelJ29/JcXf37vPmIgVSupwc093KLDdc
06kruh/VXXmfc8kFHbo++1PzGcec0F8e0a47NB+xzwEjbgv+q023673HNnm7
Yd2OuVW3KbdYY8h+Q67ToluVGbuc3yyZV1imWbcgB3WLcpZ55mjSZd0P6GaS
75h8Z6ao5x+7Ckf4
        "]], Line3DBox[CompressedData["
1:eJwNzEkyA1AUheEbUZoxMbcGfb8CQhDNjAUwMWAHSukKpUgqZcQWdHuxAtIn
evEN/rrn/OfV69/czmwlImIDOx0Rqc6Ifcx2RVzjvjtiQO/DAea4E+7V20G9
iBIO8cCn7W+2Ib2MCnr4I3feVrQNy1XU0Gs7dhdsJduI/CLf8nX5FBm9bBuV
d/mG28QZFm05PPJj+js+cIElPo8n27j+iS9cYpk/5yv+ndC/8YMrPPNZe9U2
qf/iDzms8DV+Sm4h9JT3eXlVrtum5YR8x7e5BX3Nbdhm5D0+qbfjRl93m7as
/A9u0Dr5
        "]], 
       Line3DBox[{1653, 1927, 2204, 2445, 2141, 1929, 2205, 2446, 2142, 1931, 
        2326, 1783, 2143, 2251, 2327, 1784, 2144, 2252, 2328, 1785, 2145, 
        2493, 1935, 1786, 2146, 2494, 1937, 2206, 2448, 2147, 1939, 2207, 
        2449, 2148, 1941, 2208, 2450, 2149, 1943, 2329, 1787, 2150, 1945, 
        2330, 1788, 2151, 2253, 2331, 1789, 2152, 2495, 1948, 1790, 2153, 
        2496, 1950, 1791, 2154}], 
       Line3DBox[{1655, 2209, 2384, 1654, 2210, 2385, 1656, 2211, 2386, 1657, 
        2332, 1792, 1658, 2333, 1793, 1659, 2334, 1794, 1660, 2335, 2212, 
        2387, 1661, 2213, 2388, 1662, 2214, 2389, 1663, 2215, 2390, 1664, 
        2336, 1795, 1665, 2337, 1796, 1666, 2338, 1797, 1667, 2339, 1798, 
        1668}], Line3DBox[{1670, 2216, 2391, 1669, 2217, 2392, 1671, 2218, 
        2393, 1672, 2219, 2394, 1673, 2340, 1799, 1674, 2341, 1800, 1675, 
        2342, 2220, 2395, 1676, 2221, 2396, 1677, 2222, 2397, 1678, 2223, 
        2398, 1679, 2224, 2399, 1680, 2343, 1801, 1681, 2344, 1802, 1682, 
        2345, 1803, 1683}], 
       Line3DBox[{1685, 2225, 2400, 1684, 2226, 2401, 1686, 2227, 2402, 1687, 
        2228, 2403, 1688, 2229, 2404, 1689, 2346, 1804, 1690, 2347, 2230, 
        2405, 1691, 2231, 2406, 1692, 2232, 2407, 1693, 2233, 2408, 1694, 
        2234, 2409, 1695, 2235, 2410, 1696, 2348, 1805, 1697, 2349, 1806, 
        1698}], Line3DBox[{1700, 1856, 1857, 2428, 1699, 1858, 2411, 2241, 
        1701, 2053, 2412, 2271, 1702, 2273, 2413, 2058, 1703, 2274, 2414, 
        2064, 1704, 2276, 2415, 2069, 1705, 2476, 2074, 2075, 2475, 1706, 
        2080, 2081, 2478, 1707, 2086, 2416, 2280, 1708, 2092, 2417, 2281, 
        1709, 2097, 2418, 2098, 1710, 2283, 2419, 2104, 1711, 2285, 2420, 
        2109, 1712, 2484, 2115, 2116, 1713}], Line3DBox[CompressedData["
1:eJwV0EdKBAEURdHvpAMmDBjAgAm1xQAmDBgxjF2Czm2z4BJ0IQYQtc156jIE
UUHENXh6cLhV/9WompazS6sFEbHCayJiIRWxyBzzXKcj/vTFNq0zTDDFpW1S
n21jOs4Iv+Rso/pkG9Jh+hlkgEf3Pr3w3Y9200sPD7aMntu6tJ1OOri3feuZ
rU2baaWFO9uee4PnRuqo59TtS2/tNVpLFdWc2D71xlahlZTxwbGtPP8PbCVa
SiFH7sVaxJUtrYdu75ogRTL/f2w7yYgD265uss0WOdubb/ZtG96zrLPGLP+w
xSxk
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{1035, 1173, 1276, 1260, 1355, 1354, 2442, 1028, 1166, 1275, 
        2428, 1258, 1013, 1151, 2400, 998, 1136, 2391, 983, 1121, 2384, 968, 
        1114, 2445, 1506, 1508, 1507, 961, 1111, 2487, 1499, 1244, 1338, 1337,
         954, 2430, 1108, 1366, 1230, 1404, 1403, 2453, 947, 1101, 2452, 1402,
         932, 1086, 2365, 917, 1071, 2357, 902, 1057, 2352, 888, 1048, 2492, 
        1529, 1531, 1530, 872, 1042, 1528, 1212, 1294, 1303, 1554}], 
       Line3DBox[{1036, 590, 1261, 529, 2443, 1029, 1167, 1259, 2411, 1014, 
        1152, 2401, 999, 1137, 2392, 984, 1122, 2385, 969, 1115, 2446, 1509, 
        742, 962, 2447, 723, 1245, 499, 955, 2431, 549, 1231, 609, 2454, 948, 
        1102, 1405, 2375, 933, 1087, 2366, 918, 1072, 2358, 903, 1058, 2353, 
        889, 1049, 1214, 873, 2427, 1043, 1213, 1556}], 
       Line3DBox[{1037, 1397, 1396, 1262, 1204, 1457, 2471, 1030, 1168, 1456, 
        2412, 1015, 1153, 2402, 1000, 1138, 2393, 985, 1123, 2386, 970, 2326, 
        1116, 1510, 1373, 1512, 963, 1501, 2488, 1500, 1246, 1196, 1339, 956, 
        2432, 1368, 1367, 1232, 1188, 1407, 2455, 949, 1103, 1406, 2376, 934, 
        1088, 2367, 919, 1073, 2359, 904, 1059, 890, 2299, 1050, 874, 2289, 
        1540}], Line3DBox[{1038, 1174, 1398, 1267, 1478, 2426, 1477, 1031, 
        1169, 2475, 1472, 1020, 1158, 2405, 1005, 1143, 2395, 990, 1128, 2387,
         975, 1117, 2448, 1516, 1518, 1517, 964, 1112, 2489, 1502, 1251, 1347,
         1346, 957, 1109, 2444, 1369, 1237, 1428, 2423, 1427, 950, 1104, 2459,
         1422, 939, 1093, 2369, 924, 1078, 2360, 909, 1064, 2354, 895, 1054, 
        2350, 1550}], 
       Line3DBox[{1039, 1175, 1399, 1268, 1481, 1480, 2479, 1032, 1170, 2478, 
        1479, 1021, 1159, 2406, 1006, 1144, 2396, 991, 1129, 2388, 976, 1118, 
        2449, 1519, 1521, 1520, 965, 1113, 2490, 1503, 1252, 1349, 1348, 958, 
        2433, 1110, 1370, 1238, 1431, 1430, 2462, 951, 1105, 2461, 1429, 940, 
        1094, 2370, 925, 1079, 2361, 910, 1065, 2355, 896, 1055, 2351, 1551}],
        Line3DBox[{1040, 597, 1269, 697, 2480, 1033, 1171, 1482, 2416, 1022, 
        1160, 2407, 1007, 1145, 2397, 992, 1130, 2389, 977, 1119, 2450, 1522, 
        756, 966, 2451, 730, 1253, 513, 959, 2434, 556, 1239, 637, 2463, 952, 
        1106, 1432, 2379, 941, 1095, 2371, 926, 1080, 2362, 911, 1066, 2356, 
        897, 2500, 1056, 1552}], 
       Line3DBox[{1041, 1401, 1400, 1270, 1209, 1484, 2481, 1034, 1172, 1483, 
        2417, 1023, 1161, 2408, 1008, 1146, 2398, 993, 1131, 2390, 978, 2329, 
        1120, 1523, 1386, 1524, 967, 1505, 2491, 1504, 1254, 1201, 1350, 960, 
        2435, 1372, 1371, 1240, 1193, 1434, 2464, 953, 1107, 1433, 2380, 942, 
        1096, 2372, 927, 1081, 2363, 912, 1067, 898, 1565}], 
       Line3DBox[{478, 277, 2099, 703, 702, 2418, 1024, 1162, 2409, 1009, 
        1147, 2399, 994, 2336, 1132, 979, 2330, 582, 583, 1946, 263, 463, 
        1873, 249, 2010, 643, 642, 2381, 943, 1097, 2373, 928, 1082, 2364, 
        913, 2309, 1068, 899, 1566}], 
       Line3DBox[{1274, 1292, 1293, 1273, 1496, 1495, 2485, 1494, 1493, 2484, 
        1492, 1027, 2349, 1165, 1012, 2345, 1150, 997, 2339, 1135, 982, 1394, 
        2496, 1527, 1393, 1395, 1454, 2425, 1455, 1257, 1353, 1352, 1321, 
        2441, 1335, 1336, 1243, 1446, 1445, 2468, 1444, 1443, 2467, 1442, 946,
         2321, 1100, 931, 2317, 1085, 916, 1498, 2486, 1497, 1539, 1569}], 
       Line3DBox[{1322, 1356, 1206, 1263, 1205, 2472, 1461, 1460, 1459, 1458, 
        2413, 1016, 1154, 2403, 1001, 1139, 2394, 986, 2332, 1124, 971, 2327, 
        1375, 1511, 1374, 1376, 1447, 2323, 1198, 1247, 1197, 1340, 1315, 
        1328, 2322, 1190, 1233, 1189, 2456, 1411, 1410, 1409, 1408, 2377, 935,
         1089, 2368, 920, 1074, 905, 2305, 1060, 891, 2300, 1051, 875, 2290, 
        1541}], Line3DBox[{1323, 1357, 1208, 1264, 1207, 1465, 2473, 1464, 
        1463, 1462, 2414, 1017, 1155, 2404, 1002, 2340, 1140, 987, 2333, 1125,
         972, 2328, 1378, 1513, 1377, 1379, 1448, 2324, 1200, 1248, 1199, 
        1341, 1316, 2436, 1329, 1192, 1234, 1191, 1415, 2457, 1414, 1413, 
        1412, 2378, 936, 1090, 921, 2312, 1075, 906, 2306, 1061, 892, 2301, 
        1052, 1532, 1542}], 
       Line3DBox[{1324, 1358, 1359, 1265, 1470, 1469, 2474, 1468, 1467, 1466, 
        2415, 1018, 2346, 1156, 1003, 2341, 1141, 988, 2334, 1126, 973, 1381, 
        2493, 1514, 1380, 1382, 2469, 1449, 1450, 1249, 1343, 1342, 1317, 
        2437, 1330, 1331, 1235, 1420, 1419, 2458, 1418, 1417, 1416, 937, 2318,
         1091, 922, 2313, 1076, 907, 2307, 1062, 893, 2498, 1053, 1549}], 
       Line3DBox[{1325, 1360, 1361, 1266, 1476, 1475, 2477, 1474, 1473, 2476, 
        1471, 1019, 2347, 1157, 1004, 2342, 1142, 989, 2335, 1127, 974, 1384, 
        2494, 1515, 1383, 1385, 1451, 2424, 1452, 1250, 1345, 1344, 1318, 
        2438, 1332, 1333, 1236, 1426, 1425, 1424, 1423, 2460, 1421, 938, 2319,
         1092, 923, 2314, 1077, 908, 2308, 1063, 894, 2499, 1561}], 
       Line3DBox[{1326, 1362, 1211, 1271, 1210, 1488, 2482, 1487, 1486, 1485, 
        2419, 1025, 1163, 2410, 1010, 2343, 1148, 995, 2337, 1133, 980, 2331, 
        1388, 1525, 1387, 1389, 1453, 2325, 1203, 1255, 1202, 1351, 1319, 
        2439, 1334, 1195, 1241, 1194, 1438, 2465, 1437, 1436, 1435, 2382, 944,
         1098, 2374, 929, 2315, 1083, 914, 2310, 1069, 900, 1567}], 
       Line3DBox[{1327, 541, 1272, 712, 2483, 1491, 1490, 1489, 2420, 1026, 
        2348, 1164, 1011, 2344, 1149, 996, 2338, 1134, 981, 1391, 2495, 1526, 
        1390, 1392, 2470, 668, 1256, 520, 1320, 2440, 494, 1242, 652, 2466, 
        1441, 1440, 1439, 2383, 945, 2320, 1099, 930, 2316, 1084, 915, 2311, 
        1070, 901, 1547}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJzs3Hk0ld/7OHwpzVFR0khUCpUSRe4rQ5qEEqHBLEKDeUgTURkyhIwJoQEh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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{341.75221324619366`, 199.96743981150095`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->NCache[{{0, 
      Rational[1, 1000000]}, {0, 1}, {-0.000051802628978923364`, 
     2.649839526627083*^-6}}, {{0, 1.*^-6}, {0, 
     1}, {-0.000051802628978923364`, 2.649839526627083*^-6}}],
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-1.3465390230616279`, -2.9954274075039065`, 0.8150136843922651},
  
  ViewVertical->{0.09875426755531931, 0.21968263420289885`, 
   0.970560217023801}]], "Output",
 CellChangeTimes->{{3.922036740370541*^9, 3.92203675258496*^9}, {
  3.922036835355956*^9, 3.922036859184791*^9}},
 CellLabel->
  "Out[458]=",ExpressionUUID->"07283f4b-16a9-4032-a54b-47b82eba0998"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"gbound", "[", 
         RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}]}], ",", 
       RowBox[{"n", " ", 
        RowBox[{"gbound2", "[", 
         RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}]}], ",", 
       RowBox[{"n", "*", 
        RowBox[{"qu1", "[", 
         RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      SuperscriptBox["10", "5"]}]}], " ", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ns", ",", "0", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920483130028977*^9, 3.920483167490767*^9}, {
  3.920483210851511*^9, 3.920483279066905*^9}, {3.920483333937245*^9, 
  3.9204834150262527`*^9}, {3.9215332762842197`*^9, 3.9215333201243668`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"c390ba73-9171-453f-a374-7c9b1ebe9496"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0ntUjHkYB/AkoqIo0uoyo7I1mqRIMvM8TdOLZbTKXcetZdompttZU6jY
jvaUxJK7TUJ1ZkqKjhrdLEUT769tRpSE0rYabRhdvLnsu38853s+f3zP+f7x
cMOjQ3caGxkZrWTv/xQz5mnLIosFiszgzMn5NIbeUMmLmAzheF7AVVfW/gXf
XYhlzglf1ghqBKw9uS3eaxilMJZxfSdj7dbJT6YYtdBrw/PV91lfrXrmDIxG
yLx1m3mggMbXqrI9/ky78M7V+sL3hTSmOjvm+jF9wp7s0DqdikbxuHE5Rfaf
hZF9R+fbltHore0Isukyge7qvPCBWzTmZrmfSj9hDqvkxc7KarYvN71mHzUF
OtGe8+oujY53IhOiaRtQhnKeFTfS6Lt5RtLWvTMg2Dj/0RChscrzwNw50+xB
ur80ZFYrjUrV+sb3sU4Q1+50tvsZjWaV1bTyMBfqSwTW3C4aDbG/eWxCZ1hp
4rv6Yy+NJ+r52xV9LtAmLXRX9tP4Xsh4d1fOhofWBn6HgcaxmckJEpkb1H37
+/PlTzRqv7qFmSAPPFSPBnu/0Rhmcd2GZ+4BjWpN6uTxBE8N/CtaWcGHlN7Z
rzTmBI8Nr7aoTZ8Ls4aLfxo7leBFmZ+rbY4XQLNpxV+2BB/r26buSZ8HEuNa
vr0jwQj1G/3hGG94ObrW/wcXgtr4x8mcZT4gaDrnYMEjmINrtnXMmw+tE1Y5
rPAiKB66NjrdYgGkOXw/5ORLMIhR/DqhawHMju+UPVlM8IqVbj1X4ws96iXD
ZoEEO6dY9FbkLYRJf+zdrltKUOH65J7iiB8wVVkv7IIJRqVZZfXHL4LAUNsR
0RqCi1pcp3Qt94e4YU/Dt40EpV501xefxfBJFPJl0TaCuxND5WcmCUAyuv/t
RCnBZkuq502XAMI5r/ZWRRE8XqFRhmuEoOyvtdbHEvSUePA25QFU5PmfKlEQ
dP/AGUnIRHij+dHpXRLBlDsjeNgnADiy6OyGVIKnvc4klucEwCeHAmVKOsEX
bgc3GaaK4OvZf/68eZRg9vQNZ2JSRDCivd+UcpJgwpGEpDGDIrhXdqul4TxB
szmrnu7+ORDuKfYlvrtEcGLNtGN2ukAI6zs57XoBQb92l4Gny8RQ5DtZpS8m
qNNzVU/KxWATucWv+gZBR5fWjlJOEFiud5bFVrJ7erTlF7OD4DKv7tilWoJJ
F2r1D40oyA2ovhFRT/Dj0D5DiTEFbWlV+w6yloX4jR43oYAfrBafZ71ufKnZ
xgkUeJ6s1tKsvWLy3HssKShtOGtY0EDwtfhQxBdHCto1s3xM7hNcrl/ezRdS
oEudWJr7gGAdZaq3QgqYgacJatYLc+9+MARQsON5foCOtctagbE6iAJzAfth
jQS/1vC5SyQUNAsjBuSsS49bbd0SRgGs2MkXagi69T+UijZTIBnjPriOdc7S
dLnLVnYP3VIVwzrj85jkvnAKfs9cIrnCeofUcGGPjILKbsso8yaC7XUlVzbu
oqAs+ra3K+uQmbuKBHIKrJN2MsAaml/fNo6jwNS+PD2O9U3epbs98RSc65KG
ZLKec2hz04NfKDg9aGaXzzrvhZ1WpaDAKKP4ZS3rGf6t7VmJFNAXgwvbWP8H
m3dYNQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$27429#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzH840wkcwHGWjmwVTm5dHlnoGJMfkdb2+Vjb904uXZScPOJ2nZpYJGxk
Ms33UE4oq5PKpXva5Eed8utSSTlJnZ/ZLUrbc5elnnLJM6Xr/ng/r//eDOHe
sB8oJiYmIR/7X76RmhckusgRI92+uvkDN+yyWlxjLOBmDg9tGqENAvvXzyuS
jSe5N2brEptydeDJ6PPZalRxK1hXJ1XGKXAdZckIYwtXu75olzp5Hla3/eUE
xm7unCTSp+EfG9SpL6WxjRquvMdR2ByzAnOdHM4EGCe4NznfmHUMeSN//vzK
Gvt33HDZiO70Bx769GsFtuNmQLmHCzIFwXimyO14fikVlj/+mnZleSjmis1r
7fdYw5PUvu7AuHB0uCGS7O21hfxWfVdVZCT6R9OzYjLo0JJj5XNUGY1tngdX
uS+xB8rY/iD9o1hUqSP+eJW8HB7a8BKGu4Ro2fx7r6qQAW0n7zxia3biVDLp
sR2dYJM2Qz3ZGYelnazv0iecoemmKOl+9W58xTX6PG1eCRdiHNlBNfE477BM
sjHeFThFIYkrixKwf841ygyZcPVY71jhcTFG0eptmVQPEFcU77y3IQmPv3zB
C2ligYltaFm8fzIWv91Ca89fBbevSSME/vvwdHyAy2eVXkDqaq/EOqfgoGHE
Ji3fG+SRKR41LvtxV8szQ2GSD1xMdo1VMlKxP2VQ5hjkC9ePbes0p6VhJW6N
1XqvBkPpHPvEgnTkT9fO2tH8wExQr+p5k44CY7rcYtwPpHeoL0e1EjxnNRDB
6PaHLuHZzfOHpThqTfu7qWoNvG2fLphtz8B0l+Fb6UcCwK/6iftMaybuybMq
mkxZCxadP64cvXQA1/a5WI8HsyGP8dq0TZmFcV694+991wFTQ39/9KgME6Vh
YuVCDqj1wedTpNn4YDGhfzbOgeLzbI6v50EsaepWCbu5YG038yfjwkH03OjB
3F4F4GdCf1G9LAfdXjvOSA4jeNOu2J0oz8HsGzNY6BsI8lMxejeqHMu9lNLG
ykBIZIbdDjkgxzHXnO1TNjxoFAV4a6blWGb3rTIpmwcOTzJE1qJclByRZJm+
4YECanPUuly0dN/8MHH3emBSvrfURB/CBdeWFC8dWA8L228Vt/cewgCN88uH
QXyYe+vYZrpBgQMGhnq4kQ+LvOsXmrYq0MF5SNvgKICaVDHrLDMPy/X9jafL
BLChXrtI+UseZlW0G3pMCCgrpwi32ZL473TmVB2FAF9zC0WIHYnxoQGzJWYE
7LAsqRbQSdz2SYNlpAUBmXWrx3zsSfRKqnLTLyZA8iHLb7EziTq+Ytd7BwKG
mcSeO74kBhuCn7K4BIScUs36bSHxOmFusEIC1mL9fY9wEtec6Xg9Ffjx12dW
5RRBonM4h9IiIMDc/i7XOorEuWssxpcbCXjc9zziuZDEhhKrmB1RBGRROfSq
fSS6TvbE8aIJ+NRppFO5n8TKr/LFzjEETFyW7f0pjcSCd6ayCSEB707NtR3I
IHFn3FRFWjwBX7TwORFyEjXX685FJhAgoowMhBwiMXRZQg1HTACnTZEgyCMR
HuhaKfsImB6jlnoXkPgb82yHPoWAbPMLK1wPk+iuiL7blUrAoPvP9Q5FJFaN
Le1XpxNQ+zRq3ZJiEunsIU2RlIDmxtoOagmJ/wEU6SaP
       "]]},
     Annotation[#, "Charting`Private`Tag$27429#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX040wkcAHCJK6ySx8s6bozNw5i8FFrb95vmt8qRJOUlEaUaiWSzZOTt
9yy1R5IkaaFHx1A6yUvK08vV8uwpJI3rZSjlul5cnVvR3f3xeT70uH0bd+rr
6ekF/ef/+TqTwrV7Grmq2884de3feRuvNCQrdUd4gcMvOjWUx8Cp+7EyVVfB
2zzt8Kg9bwzc6H2em3T1vLar3upG3RQ4PWNLCV0Hz/EnTZsydS5e6Bp2AJ2K
52FgJmmZMMOxhhYRR6fhsX0E5zpi7DHPgabw1b3lFZ596XN70AP5hoZVSptv
vND8Wcfz3/3Qs3/E31xrABfPiJ8e8g9Ahdy5THbCBPptDbHNNgTzkuc12SQu
hqZXhkGrE8KQ1rMnY5/aHCL6pktrIyLQO5qaFXOQCvF/fBScKI/GLrecpS4W
NmDI2yp69Xss1jdsuf8x1RZYYrueoXtxaNx+XV1fRAdbM4vNXM0OnEolXSPR
AQa/da55fycBT9xhbxe/ZYDF9zbnRxd240eeznO03RF0dd42AUohzj0qzQgU
OoGV09l9TvIk7J91ijJAFhhaGZjIy5IxinLJnGXiCvSWizL1uhQse/+nX9A1
Nnw9dlOV6J2KxX+HUm7IlkKNs0xBeO/Hc0JfplWVO6SU1C2KY6Th48mnZiKZ
B/SOV5Y1Mg/gro43k0UpnuC4sHHkND0d+9MeS+3WeoEvNT/EiCLCKtwUO+Kx
DO42WQ9VGImR/6XpqyVlObgMKCLVn8XorxPnztcuh8p0YdOLkQysNR3YQld5
Qz3JsZ/3RILPFlNeX6v2AT67du/MjYMoZj65LT7mCwul2211nZmYWGgqf5e2
AprXG7u+aDmEK/qYi7UBHLDUhVC7y7MwwV2tnfFaCZw7FczS41LcK9mYXL6A
C6rR3ufpkmx8uIgYf6PlwoSFPHaZWw6WXFPVx6l48PPW7Fn7X3LQLdCVFVkN
wPHm29dZH0bnT3bTGUcRjDPfhFacOozZPdNY5LUK4oILnF1McvGUe7mktWoV
/PMoyDz4UC4+dzocOWXmB1FnYsnhL7lYahlenpLtB8dzDe6Z7cnDjGMZWXM+
+4GWJppQjuWhscuGob27V4NIiZLh6Hw06rYoXjKwGmj85vk96nz01TDeD63l
Q/xOT+7cdQU4MElveNLKh9ettDL9zgKkMQZHLtv5gydr/fVqViGeGu9vPVfq
DypWcd3pmkLMqrwx2atHAEHj6Iebk/jXl8ypZn0CFlK3M4MtSRSG+H4tMSBg
xQWKQEAlcfMPl40j5hPwW2NrzjIbEt1Tqp3HFxFwpq9n0JRB4hi/YNcMjYAw
PLngvheJAZMBo2weAUnxgwqfUBJvEvMmTZGAWdnMAbcwEn0Utz5NrSLgasgl
AXMLiYwwrn6HPwHNNe1asygSZ7vZdEEgARuMJmbfxZF4ucQ0ZlsUAevaurpr
9pPo9K43wS+agLsbMpMqDpBYtUaWzIghIPyKodVxEYlHvs2Rvo0jIPZD0U7p
QRJ3JExVioQExKc8HA3PJVFzs7k2IokAN1lAVnA+iSHWSUpuMgHb0sLMBYUk
wsOxTv39BIS+frnS6wiJv7LO3xpPI6BNrnjgfJREl4LoB/fSCejSfgi3k5NY
/XxJf4OYAGth2ZhlMYlUzqBGLiFAmrgmaUEJif8Cn/wiFw==
       "]]},
     Annotation[#, "Charting`Private`Tag$27429#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 100000000]}, {0., 0.24840851514932044`}}, {{0, 1.*^-8}, {0.,
      0.24840851514932044`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.920483157376379*^9, 3.920483171499371*^9}, {
   3.9204832233969097`*^9, 3.9204832800925903`*^9}, {3.92048333749305*^9, 
   3.9204833859794817`*^9}, 3.921533151583063*^9, {3.921533261698318*^9, 
   3.921533320491997*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"d5acf0a2-df19-454c-868b-53baf05a342d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"gbound", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"n", " ", 
        RowBox[{"gbound2", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"n", "*", 
        RowBox[{"qu1", "[", 
         RowBox[{"eta", ",", "nb", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "delta", "]"}], "*", 
           RowBox[{"nsbound", "[", 
            RowBox[{"eta", ",", "nb"}], "]"}]}]}], "]"}]}]}], "}"}], "/.", 
     RowBox[{"n", "->", 
      RowBox[{"n", "*", 
       SuperscriptBox["10", "10"]}]}]}], " ", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "100"}], "}"}]}], "]"}]], "Input",ExpressionUU\
ID->"a44f0c79-18ce-4b0b-918e-718ed271102f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"gbound", "[", 
      RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}], "/.", 
     RowBox[{"ns", "->", 
      RowBox[{"(", 
       RowBox[{"nsbound", "[", 
        RowBox[{"eta", ",", "nb"}], "]"}], ")"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920483460482072*^9, 3.92048346585638*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"66dd29ad-d6ce-4d57-a2c1-0a7f5b5e5c28"],

Cell[BoxData[
 FractionBox[
  RowBox[{"0.056780022522166754`", "\[VeryThinSpace]", "+", 
   RowBox[{"2.194426500516124`*^-6", " ", 
    SqrtBox["n"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.001264913151171534`"}], "-", 
      RowBox[{"1.0000000500000625`", " ", 
       SqrtBox["n"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      FractionBox["0.0012649130879258004`", 
       SqrtBox["n"]]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.005059646280126707`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.0000002`", " ", 
       SqrtBox["n"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1.0000002`", "\[VeryThinSpace]", "+", 
      FractionBox["0.005059646280126707`", 
       SqrtBox["n"]]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.0037947331289551727`"}], "-", 
      RowBox[{"1.4999993749998436`*^-7", " ", 
       SqrtBox["n"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      FractionBox["25298.23140063354`", 
       SqrtBox["n"]]}], "]"}]}]}], 
  SqrtBox["n"]]], "Output",
 CellChangeTimes->{3.920483466996722*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"f1b304ed-ce84-4b59-b76d-bf044202e66f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"gbound2", "[", 
      RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}], "/.", 
     RowBox[{"ns", "->", 
      RowBox[{"(", 
       RowBox[{"nsbound", "[", 
        RowBox[{"eta", ",", "nb"}], "]"}], ")"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9204834833717318`*^9},
 CellLabel->
  "In[384]:=",ExpressionUUID->"91e2f02c-b311-45d1-ae6c-f0016442cc98"],

Cell[BoxData[
 FractionBox[
  RowBox[{"0.018307158479801383`", "\[VeryThinSpace]", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.0012649125819607298`"}], "-", 
      RowBox[{"1.`", " ", 
       SqrtBox["n"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["0.0012649125819607298`", 
       SqrtBox["n"]]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.005059645268197653`", "\[VeryThinSpace]", "+", 
      SqrtBox["n"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["0.005059645268197653`", 
       SqrtBox["n"]]}], "]"}]}], "+", 
   RowBox[{"0.0018973663431184618`", " ", 
    RowBox[{"Log", "[", "n", "]"}]}]}], 
  SqrtBox["n"]]], "Output",
 CellChangeTimes->{3.9204834838158417`*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"befa8169-363b-42a0-9849-6921a5735b92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"qu1", "[", 
      RowBox[{"eta", ",", "nb", ",", "ns"}], "]"}], "/.", 
     RowBox[{"ns", "->", 
      RowBox[{"(", 
       RowBox[{"nsbound", "[", 
        RowBox[{"eta", ",", "nb"}], "]"}], ")"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"ns", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920483495894204*^9, 3.920483496195322*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"46900d61-ff77-4f54-8c9a-6da501589e28"],

Cell[BoxData[
 FractionBox[
  RowBox[{"0.018307178635834864`", "\[VeryThinSpace]", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.0012649105581024208`"}], "-", 
      RowBox[{"1.`", " ", 
       SqrtBox["n"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["0.0012649105581024208`", 
       SqrtBox["n"]]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.005059647292055962`", "\[VeryThinSpace]", "+", 
      SqrtBox["n"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["0.005059647292055962`", 
       SqrtBox["n"]]}], "]"}]}], "+", 
   RowBox[{"0.0018973683669767703`", " ", 
    RowBox[{"Log", "[", "n", "]"}]}]}], 
  SqrtBox["n"]]], "Output",
 CellChangeTimes->{3.920483496663721*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"d3dce891-0103-4752-95ee-1b4fefd84d9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "x"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92188587386003*^9, 3.921885907326016*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"6a58a29d-67f1-4c7b-87c6-cd39db5210bf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Gs41AkDBXBmk6xaNtYlFJWZCNWUS8J5Re9KIiwhl80Sq1xzmbKJyvXd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       "]]},
     Annotation[#, "Charting`Private`Tag$33061#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 10000], 1}, {0., 0.6931471766185603}}, {{0.0001, 1}, {0., 
     0.6931471766185603}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.921885894111479*^9, 3.921885911756954*^9}},
 CellLabel->
  "Out[208]=",ExpressionUUID->"6813cd3c-0f05-40ca-a89a-1f1748f814cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "x"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9218859183570423`*^9, 3.92188595879307*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"aa8792f9-b04d-4369-9d10-f40b5549ebb3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Gs41AkDBXBmk6xaNtYlFJWZCNWUS8J5Re9KIiwhl80Sq1xzmbKJyvXd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       "]]},
     Annotation[#, "Charting`Private`Tag$34780#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 10000], 1}, {0., 0.6931471766185603}}, {{0.0001, 1}, {0., 
     0.6931471766185603}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9218859269643784`*^9, 3.921885959479076*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"a1ccdd96-7674-46fd-a174-1bc9ea514a76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "x"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "x"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "8"}]], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.921885991225533*^9, 3.921886087041216*^9}, {
  3.9219452780627003`*^9, 3.921945305152903*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"e0ae0fb9-ccec-4488-b04b-6f0cc159422c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k81AkDBvBxbLuI1GoY1KTcG6ND12s9Fb2pVyrS5o6oLEm5XkqOFwmh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       "]]},
     Annotation[#, "Charting`Private`Tag$71864#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4VG0YBnBCoUhI0YKSdmRLKjfSIqJIkrVSUVpsFaWytokWFBFF2mTL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       "]]},
     Annotation[#, "Charting`Private`Tag$71864#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 100000000], 1}, {0., 0.6931471766181659}}, {{1.*^-8, 1}, {
     0., 0.6931471766181659}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9218860173366632`*^9, 3.921886087642808*^9}, {
  3.921945280244911*^9, 3.9219453055271177`*^9}},
 CellLabel->
  "Out[447]=",ExpressionUUID->"4e8e13f2-fd64-4ac5-bc4e-40d7b375a405"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1456, 1081},
WindowMargins->{{Automatic, 946}, {Automatic, -292}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0d450f43-e248-4c1d-a27d-2287851020ca"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 4, 30, "Input",ExpressionUUID->"9a5951e0-cb4f-4f37-8bb5-9b7822e0b049"],
Cell[CellGroupData[{
Cell[783, 28, 336, 7, 54, "Subsection",ExpressionUUID->"8bef4e6a-dec4-4fa2-84ed-24e42e23e07d"],
Cell[1122, 37, 2559, 70, 96, "Input",ExpressionUUID->"5fd473ff-b48b-4aa1-a749-3ad451c3277b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3718, 112, 453, 11, 54, "Subsection",ExpressionUUID->"1889262a-71f5-4b1a-8df6-994a532d25ce"],
Cell[4174, 125, 1853, 58, 94, "Input",ExpressionUUID->"2a861ddf-3e1f-4f29-8071-b6d431e19b20"],
Cell[CellGroupData[{
Cell[6052, 187, 310, 6, 45, "Subsubsection",ExpressionUUID->"ddb2f9ae-aea6-4495-9a65-0f5a07ce90f4"],
Cell[6365, 195, 935, 23, 30, "Input",ExpressionUUID->"1ccf2c61-a9b1-4eb3-b6dd-383b4239b9bc"],
Cell[CellGroupData[{
Cell[7325, 222, 834, 20, 30, "Input",ExpressionUUID->"677e1130-26b4-4173-bc63-39d225fd8965"],
Cell[8162, 244, 437, 10, 34, "Output",ExpressionUUID->"a570b087-7631-4710-b839-96d2afcb83e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8636, 259, 367, 9, 30, "Input",ExpressionUUID->"444ba28e-b7ed-442e-9adc-35760d7df743"],
Cell[9006, 270, 781, 22, 34, "Output",ExpressionUUID->"fb0cc7b3-d87e-43bc-ab0c-fc73be3f1254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9824, 297, 795, 19, 30, "Input",ExpressionUUID->"b6cb93ed-9755-4f7b-b5d3-4be6f0886226"],
Cell[10622, 318, 3835, 113, 159, "Output",ExpressionUUID->"b5299120-e6f2-4a2c-ae6b-f2e548586e93"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14518, 438, 271, 4, 54, "Subsection",ExpressionUUID->"ec7eca6a-9994-401f-a468-46281a68a6fc"],
Cell[CellGroupData[{
Cell[14814, 446, 4247, 92, 245, "Input",ExpressionUUID->"63872ff3-2ac5-4bcb-9168-6bf20b36e5c3"],
Cell[19064, 540, 21732, 437, 373, "Output",ExpressionUUID->"96aa9a46-f4e8-4612-9c86-73e770ab52f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40833, 982, 1550, 41, 94, "Input",ExpressionUUID->"75d27f4e-3018-43ce-9ca1-d94cbcdf7255"],
Cell[42386, 1025, 44186, 800, 256, "Output",ExpressionUUID->"6c88fd6b-e998-4666-83f5-636af509a391"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86609, 1830, 1597, 43, 77, "Input",ExpressionUUID->"e82e4268-13e0-48aa-a2ba-9ba1629effab"],
Cell[88209, 1875, 8541, 181, 225, "Output",ExpressionUUID->"d17708f5-19af-4c71-915d-d9b540e8fb4e"],
Cell[96753, 2058, 8511, 179, 225, "Output",ExpressionUUID->"4b393c9c-ec7b-42e8-b49d-0dde9cd872ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105301, 2242, 1387, 34, 33, "Input",ExpressionUUID->"e58c0245-2987-477a-8155-2028a49f5f64"],
Cell[106691, 2278, 33350, 695, 230, "Output",ExpressionUUID->"933eceb8-da28-074a-bbed-67300ca83e63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140078, 2978, 958, 26, 33, "Input",ExpressionUUID->"771631cf-379c-464f-beea-ab09df90948b"],
Cell[141039, 3006, 21585, 401, 230, "Output",ExpressionUUID->"599bc44a-d49a-fb41-9f7c-09c84ea73a65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162661, 3412, 183, 3, 45, "Subsubsection",ExpressionUUID->"c06e72b1-010a-4442-9da6-0b575250f2c3"],
Cell[162847, 3417, 175, 3, 30, "Input",ExpressionUUID->"480ac2fc-0f1e-4c40-930e-9de7daad1869"],
Cell[CellGroupData[{
Cell[163047, 3424, 3571, 105, 161, "Input",ExpressionUUID->"897f5bdb-251c-4d36-9db4-82de6c954f20"],
Cell[166621, 3531, 21146, 487, 234, "Output",ExpressionUUID->"7c566a99-e485-423b-b650-702c1f2b0720"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187804, 4023, 796, 21, 30, "Input",ExpressionUUID->"62295e8d-4ef8-4d6a-81e0-bbddfe5d5e8c"],
Cell[188603, 4046, 3771, 124, 270, "Output",ExpressionUUID->"fbfbccdf-61fb-4823-9dac-34bd00596db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192411, 4175, 2780, 88, 97, "Input",ExpressionUUID->"659ca165-b2c4-4489-b170-d88aa492fdc0"],
Cell[195194, 4265, 2774, 87, 217, "Output",ExpressionUUID->"0d1d1efd-9d95-4053-8c44-a4c93e195b20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198005, 4357, 488, 13, 33, "Input",ExpressionUUID->"bc5c477d-eefe-4850-a6d8-1d11f4b95cf3"],
Cell[198496, 4372, 142635, 2346, 217, "Output",ExpressionUUID->"07283f4b-16a9-4032-a54b-47b82eba0998"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341168, 6723, 1006, 26, 33, "Input",ExpressionUUID->"c390ba73-9171-453f-a374-7c9b1ebe9496"],
Cell[342177, 6751, 7472, 147, 232, "Output",ExpressionUUID->"d5acf0a2-df19-454c-868b-53baf05a342d"]
}, Open  ]],
Cell[349664, 6901, 1203, 33, 56, "Input",ExpressionUUID->"a44f0c79-18ce-4b0b-918e-718ed271102f"],
Cell[CellGroupData[{
Cell[350892, 6938, 559, 15, 30, "Input",ExpressionUUID->"66dd29ad-d6ce-4d57-a2c1-0a7f5b5e5c28"],
Cell[351454, 6955, 1299, 37, 66, "Output",ExpressionUUID->"f1b304ed-ce84-4b59-b76d-bf044202e66f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352790, 6997, 539, 15, 30, "Input",ExpressionUUID->"91e2f02c-b311-45d1-ae6c-f0016442cc98"],
Cell[353332, 7014, 883, 26, 66, "Output",ExpressionUUID->"befa8169-363b-42a0-9849-6921a5735b92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354252, 7045, 557, 15, 30, "Input",ExpressionUUID->"46900d61-ff77-4f54-8c9a-6da501589e28"],
Cell[354812, 7062, 881, 26, 66, "Output",ExpressionUUID->"d3dce891-0103-4752-95ee-1b4fefd84d9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355730, 7093, 446, 13, 33, "Input",ExpressionUUID->"6a58a29d-67f1-4c7b-87c6-cd39db5210bf"],
Cell[356179, 7108, 4035, 86, 239, "Output",ExpressionUUID->"6813cd3c-0f05-40ca-a89a-1f1748f814cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360251, 7199, 448, 13, 33, "Input",ExpressionUUID->"aa8792f9-b04d-4369-9d10-f40b5549ebb3"],
Cell[360702, 7214, 4037, 86, 239, "Output",ExpressionUUID->"a1ccdd96-7674-46fd-a174-1bc9ea514a76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364776, 7305, 637, 19, 33, "Input",ExpressionUUID->"e0ae0fb9-ccec-4488-b04b-6f0cc159422c"],
Cell[365416, 7326, 10472, 194, 239, "Output",ExpressionUUID->"4e8e13f2-fd64-4ac5-bc4e-40d7b375a405"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


